Relative Node Polynomials for Plane Curves

We generalize the recent work of S. Fomin and G. Mikhalkin on polynomial formulas for Severi degrees. The degree of the Severi variety of plane curves of degree d and delta nodes is given by a polynomial in d, provided delta is fixed and d is large enough. We extend this result to generalized Severi varieties parametrizing plane curves which, in addition, satisfy tangency conditions of given orders with respect to a given line. We show that the degrees of these varieties, appropriately rescaled, are given by a combinatorially defined "relative node polynomial" in the tangency orders, provided the latter are large enough. We describe a method to compute these polynomials for arbitrary delta, and use it to present explicit formulas for delta <= 6. We also give a threshold for polynomiality, and compute the first few leading terms for any delta.

==> anc/relativenodepoly1.m <==
M7R0
I2relativenodepoly1,0*&%'alpha1G"""%(absbetaGF&F&*&%&beta1GF&F'F&F&*&F)F&%"dGF&
F&F)!""*&F'F&F+F&!")*&F'F&F+""#""$F'""%6"


==> anc/relativenodepoly2.m <==
M7R0
I2relativenodepoly2,jp*(%&beta1G"""%(absbetaGF&%"dG""#!#9*(F%F&F'F)F(F&!")*(%'a
lpha1GF&F%F&F'F)F&*(F.F&F%F&F(F&!""*(F.F&F%F&F'F&!"$*(F%F&F'F&F(F&"#6*(F%F)F'F&
F(F&F&*(%&beta2GF&F'F&F(F&F&*$F%F)""$*&F7F&F(F&F0*&F7F&F'F&F2*&F7F&F'F)F&F'"#[F
%!#:*&F%F&F(F9F2*&F.F&F%F&F)*&F%F&F(F)#"#@F)*&F%F&F(F&#F2F)*&F%F&F'F&#"#HF)*&F%
F&F'F)#F0F)*&F%F)F(F)#F&F)*&F%F)F(F&#!"&F)*&F%F)F'F&FN*&F%F)F'F)FL*&F'F&F(F&#!#
$)F)F7F)*$F'F)!#[**F.F&F%F&F'F&F(F&F&*&F.F&F'F&FL*&F'F&F(F)!#B*(F.F&F'F)F(F&F,*
(F.F&F'F&F(F&"")*(F.F&F'F)F(F)F9*(F.F&F'F&F(F)F2*(F%F&F'F)F(F)F9*(F%F&F(F9F'F&F
9*&F.F&F'F)FJ*&F(""%F'F&#!"*F)*&F(F9F'F&"#C*&F'F)F(F)"#B*&F'F)F(F&#"#$)F)*&F(F^
oF'F)#""*F)*&F(F9F'F)!#C*&%'alpha2GF&F'F&F0*&F.F)F'F&FJ*&F^pF&F'F)F&*&F.F)F'F)F
L6"


==> anc/relativenodepoly3.m <==
M7R0
I2relativenodepoly3,fbl*(%&beta1G"""%&beta2GF&%(absbetaG""#!"**(F%F&F'F&%"dGF&"
#9*(%&beta3GF&F(F)F,F&F&*(F%F&F'F&F(F&"#E*(F%""$F(F)F,F&#F&F)*(F%F3F(F&F,F&!"%*
(F%F3F(F&F,F)F4*(F/F&F(F&F,F&!"$*(F%F&F'F&F,F)!"#*(F%F&F'F&F(F3F&*(F'F&F(F&F,F)
"#[*(F'F&F(F)F,F&"#H*(F%F&F(F&F,F)#!$X)F)*(F%F&F(F)F,F&!$'R*(F%F)F(F&F,F)#"$0"F
)*(F%F)F(F)F,F&#"#PF)*(%'alpha1GF&F'F&F,F&F)*(FMF&F'F&F(F&"#6*(FMF&F'F&F(F)!"'*
(FMF&F%F&F(F)#"#()F)*(FMF&F%F)F,F)!""*(FMF&F%F)F,F&""(*(FMF&F%F)F(F&"#8*(FMF&F%
F)F(F)#F*F)*(FMF&F%F&F,F)!#F*(%'alpha2GF&F%F&F,F&F)*(FjnF&F%F&F(F&FO*(FMF&F%F&F
,F&"")*(FMF&F%F&F(F&#!$(>F)*(FMF)F%F&F,F&F&*(FMF)F%F&F(F&#FOF)*(F%F&F(F&F,F&#"%
P7F)*(F%F)F(F&F,F&F)*(F'F&F(F&F,F&!#J*$F%F)"$]"*&F'F&F,F&"#5*&F'F&F(F&!$-"*&F'F
&F(F)F>F("%79F%!$i$*&F/F&F(F3F&*&F%F)F(F3#!"&F)*&F%F3F(F3#F&""'*&F%F3F,F3Fhp*&F
%F3F,F)F;*&F%F3F,F&#"#ZFip*&F%F3F(F&F]q*&F%F3F(F)F;*&F%F&F(F3#!##*F3*&F%F&F'F&!
#C*&F%F&F,F3#"#qF3*&F%F)F,F3#"#XF)*&F'F&F,F)!#G*&FMF&F'F&FQ*&FMF&F%F)!#7*&FjnF&
F%F&FQ*&FMF&F%F&"#j*&FMF)F%F&F9*&F%F&F,F)"$.$*&F%F&F,F&#!$3)F3*&F%F&F(F&#"%%="F
3*&F%F&F(F)!#Y*&F%F)F,F)!#S*&F%F)F,F&#!$."F)*&F%F)F(F&#!$r#F)*&F%F)F(F)"#O*&F(F
&F,F&#!%%o"F3*&F/F&F,F&F)*&F/F&F(F&FO*&F/F&F(F)FQF/FQF'"#g**FMF&F'F&F(F&F,F&F9*
*FMF&F%F)F(F&F,F&#!#6F)*$F(F)!%=@**FMF&F%F&F(F&F,F&!#L*$F%F3!#5*&FMF&F(F&#!$%=F
3**F%F&F'F&F(F)F,F&F)**F%F&F'F&F(F&F,F&Fct**F%F&F'F&F(F&F,F)F&*&F,FipF(F&""**&F
(F&F,F)!$;**(FMF)F,F&F(F&!")*(F,F)FjnF&F(F&Fip*(F,F)FMF)F(F&F3*(FjnF&F,F&F(F)"#
C*(FMF)F,F&F(F)"#7*(F,F)FjnF&F(F)F**(F,F)FMF)F(F)Ffn*(FjnF&F,F&F(F3Feu*(FMF)F,F
&F(F3F6*(F,F)FjnF&F(F3F3*(F,F)FMF)F(F3#F3F)*(FMF&F(F3F,F&#"$b"F)*(FMF&F(F3F,F)#
"#>F)**FMF&F%F)F(F)F,F&F&**FMF&F%F)F,F)F(F&F4**FMF&F'F&F(F)F,F&F&*(FMF&F(F)F,F&
#!$l%F)*(FMF&F(F&F,F&Fev*(FMF&F(F)F,F)#!#dF)*(FMF&F(F&F,F)Fhv*(F%F&F(F)F,F)"$;"
*(F%F&F,F3F(F&#!$*>F)*(FMF&F(F3F,F3Feq*&F,F3F'F&Fip*&F,""%F%F)F9*&F,F\xF%F&!#a*
&F,""&F(F)"$3"*&F(F3F,F&#!$U)F3*&F(F3F,F)!$e%*&F,F3F(F3#"%V7Fip*&F,F\xF(F3"#^*&
F,F`xF(F3!#O*&F'F&F(F3FQ*&FMF)F(F3Fep*&FMF&F(F3Fbq*&F,FipF(F)#FhnF)*&F,FipF(F3#
FauF)*(FMF&F%F&F,F3Fip*(FMF)F%F&F(F)F9*(FjnF&F%F&F(F)FQ*(FMF)F%F&F(F3F4*(FjnF&F
%F&F(F3F&*&FMF&F(F)"##**&F,F\xF(F&"$-"*&F,F3F(F&#FixF3*&F(F)F,F)"%u8*&F(F)F,F&"
$U)*&F,F\xF(F)!$`"*&F,F3F(F)#!%V7F)*(F'F&F(F)F,F)!#B*(F%F)F(F3F,F&F6*(F%F)F,F3F
(F&#!#NF)*(FjnF&F,F&F(F&!#;*(FMF&F(F)F,F3"#s*(FMF&F%F&F(F3Ffp*(F%F)F(F)F,F)#!#P
F)**FMF&F%F&F(F3F,F&Feu**FMF&F%F&F(F)F,F)Fjz**FMF&F%F&F(F&F,F)#"#&*F)**FMF&F%F&
F(F3F,F)F3**FMF&F%F&F,F3F(F)F3**FMF&F%F&F,F3F(F&F***FMF)F%F&F,F&F(F&#F9F)**FjnF
&F%F&F,F&F(F&F9**FMF)F%F&F,F&F(F)F4**FjnF&F%F&F,F&F(F)F&*&%'alpha3GF&F(F&F)*&FM
F3F(F&#F&F3*(F%F&F,F`xF(F)Fdy*(F%F&F,F\xF(F3Fdy*(F%F&F,F`xF(F&Fby*(FMF&F%F)F(F3
F4*(FMF&F'F&F(F3F&*&F%F&F,F`xFau**FMF&F%F&F(F)F,F&#"#hF)*(FMF&FjnF&F(F3F&*(F,F3
F'F&F(F&F**(F%F&F(F3F,F)Fgv*(F%F&F,F3F(F)F[z*(F,F\xF%F)F(F&Fbv*(F,F\xF%F&F(F&"#
$**(F'F&F(F3F,F)F3*(F%F)F,F3F(F)F3*(F%F)F(F3F,F)Fbv*(F,F3F'F&F(F)F3*(F'F&F(F3F,
F&Feu*&F,F`xF(F&!#s*$F(F3"$1(*&FjnF&F(F3FQ*(FMF&F(F&F,F3!#[*(F%F&F,F3F(F3Feq*(F
%F&F,F\xF(F)!#U*(FMF&F(F3F,F\xFdy*(FMF&F(F)F,F\xFby*(FMF&F(F&F,F\xFau*(FMF&FjnF
&F(F&F)*(FMF&FjnF&F(F)F9*(F%F&F(F3F,F&Fdv*&Fe\lF&F(F)F9*&FMF3F(F)#FVF)*&Fe\lF&F
(F3F&*&FMF3F(F3Fhp*&FjnF&F(F&F`r*&FMF)F(F&Ffp*&FjnF&F(F)"#=*&FMF)F(F)#"#:F)6"


==> anc/relativenodepoly4.m <==
M7R0
I2relativenodepoly4,jeo*(%&beta1G""#%(absbetaG"""%"dGF&"%+X*(%'alpha1GF(F%F(F'F
(#!&zS#""'*(%'alpha2GF(F%F&F'""$!"(*(F1F(F%F(F'F2"$<"*(F%F(%&beta3GF(F)F(!#a*(F
,F&F%F(F)F2!"**(F7F(F'F2F)F("#c*(F%F(F'""%F)F&#!$6*F&*(F%F(F'F2F)F2#!&js"F/*(%&
beta2GF&F'F(F)F(#"#dF&*(F,F(F%F2F)F&#"#:F&*(F7F(F'F(F)F2"#L*(F,F(F%F&F)F&"$/#*(
F,F(F%F&F'F(#"%vAF&*(F%F(F'F2F)F&#"%tzF/*(F,F2F%F(F'F&#"#NF/*(%&beta4GF(F'F&F)F
(!"'*(F,F&F%F&F'F2#F3F&*(F,F(F%F(F)F>"$*=*(FEF&F'F2F)F(F(*(F%F>F'F(F)F(#"$z""#7
*(F,F(F%F2F'F(!#d*(F1F(FEF(F'F(!#]*(F%F(F7F(F'F>F(*(F1F(F%F&F)F(!#F*(F,F&F%F&F'
F(#!#xF&*(F1F(F%F(F)F(!#L*(F%F&F'F2F)F&"$D#*(F,F(F%F&F'F2#"$h"F&*(F,F(F%F&F)F>"
"**(F%F2F'F2F)F("#8*(F,F&F%F(F)F&#"#**F&*(FEF(F'F&F)F("%?I*(F,F(F'F&F)F>#"%`8F>
*(F,F(FEF(F'F&#!$z)F&*(FEF(F'F2F)F&#"$V&F&*&F)F/F'F>#"$N"F&*&F)""&F'F>#"%R<F>*(
F%F&F'F(F)F(#!&*\GF]o*(FEF(F'F&F)F&#!%4HF&*(FYF(F'F2F)F(F(*(F1F(FEF(F'F&FW*(F%F
&FEF(F'F(!$r"*(F,F(F7F(F'F(Fao*(F,F(FEF(F)F&"$-"*(F%F&FEF(F'F2F:*(FYF(F'F(F)F("
#6*(F%F&FEF(F)F2#!"$F&*(F1F(F%F(F)F2!#=*(F%F(F7F(F'F2!#9*(F7F(F'F&F)F&Fcq*(F,F(
FEF(F)F(!#^*(F%F&FEF(F'F&#"$>"F&*(F,F2F%F(F)F(!""*(F,F(F'F(F)F2!%"*=*(F,F(F'F(F
)F>#!$p$F&*(F7F(F'F(F)F&!$0#*(F%F(FEF(F'F&#!%N>F&*(F%F(F'F(F)F>#"&]Z"F2*(F,F(F'
F(F)F&"%LF*(F,F&F%F(F'F&#!$X)F>*(F,F(F'F&F)F(#!&6!**F]o*(F,F(F'F(F)F(#"%,!*F&*(
F,F(F'F>F)F&F?*(F,F(F'F>F)F(#!%,!*F]o*(F,F(F'F>F)F>#"$B"F>*(F,F(F'F>F)F2#"%"*=F
/*(F,F&FEF(F'F(!#D*(F,F(F'F2F)F2Fhs*(F,F(F'F2F)F>Fjs*(%'alpha3GF(F%F(F)F(FZ*(F,
F(F'F2F)F(F]u*(F%F&F'F&F)F(#"%2WF&*(F,F(F'F2F)F&Fet*(F%F(F'F(F)F2#!&Lx%F>*(F,F(
F'F&F)F2#"&,3#F/*(F,F&FEF(F'F&#FWF&*(F,F(F'F&F)F&#!&@+"F&*&F'F>F)F(#"&F["F]o*&F
)F&F'F>#"'B.="#C*(F%F(F'F&F)F2#"'>26F]o*(F%F&F'F(F)F>!$"[*(F,F(F%F&F)F(#"$T%F&*
(F,F(F%F(F'F>#"#$)F]o*&F)F>F'F("%L')*(F%F(F7F(F'F(!$a"*(F%F(F'F&F)F(#!':'H$F]o*
(F,F(F%F2F)F(!#P*(F1F(F%F(F'F&#!$"*)F&*(FEF(F'F2F)F(!%45*(F%F(F'F2F)F(#"&vj%F/*
(F%F&F'F>F)F(#"$F#F>*(FEF&F'F&F)F(#!#>F&*(F,F(F%F(F'F2#!%T@F/*&F)F&F'F(#!'B.=F>
*(F%F(FEF(F)F>"#=*(F,F(FEF(F)F2F\s*(F%F&FEF(F'F>#F(F&*(F,F&F%F&F)F(#FdoF&*(F%F(
FEF(F)F&#"$J)F&*(F%F>F'F(F)F2#F(F/*(FEF(F'F&F)F2!$?%*(F%F(FEF(F'F("%$G#*(F,F(F%
F&F'F>#FgyF>*(F1F(F%F(F'F("$(o*(F,F(F7F(F'F2!#5*(FEF(F'F>F)F(#"$V#F&*(F%F(F'F>F
)F(Fau*(F%F2F'F>F)F(#!"%F2*(F,F(F%F(F)F2!$:"*(F%F>F'F2F)F(Fiz*(F%F(FEF(F'F2"$r"
*(F%F2F'F&F)F&"#w*(F%F&F'F&F)F2#!$&eF>*(F%F&F'F2F)F(#!%2>F2*&F%F&F)Feq!$N"*&F%F
(F)Feq#!$R$F&*&FEF(F)F>"$)>*(F^vF(F)F(F'F("#[*(F,F2F)F(F'F("")*(F,F&F)F(F'F(#!$
"oF&*&F,F(F'F(#!%&[)F&*(F,F(F'F(F)F/Fdo*&F)F2F'F("%d#**&F)F/F'F(!$0%*&F)FeqF'F(
#!%<_F&*(F1F(F%F&F'F&#"#rF&*&F)F&F'F&#"(`N)>Few*(F%F>F'F&F)F(#!#6F>*(F1F(F%F&F'
F(Fgo*(F%F(FEF(F)F2#!$X$F&*(F,F(F1F(F'F("#j*(F^vF(F)F&F'F(F\s*(F,F2F)F&F'F(Fjr*
(F,F&F)F&F'F(F]o*&F'F&F)F(#"'(4j"F]o*(F7F(F'F&F)F(!$O"*(F,F(F%F(F)F(#"%\IF&*(F,
F&F%F&F'F&#Fc^lF>*(F,F&F%F(F)F(#!#RF&*(F%F&FEF(F)F&#"#XF&**F,F(FEF(F'F>F)F(!")*
(FEF(F'F(F)F(#!%`wF&*(F,F(FEF(F'F2F5*(F,F(F%F2F'F>Fiz*(F%F2F'F(F)F2#"$*\F/*(F%F
(FEF(F'F>#!#@F&*(F,F(F%F&F)F2#FarF&*(F,F(F%F(F'F&#"&0[#F]o*(F,F(FEF(F'F>F^al*(F
,F(F%F&F'F&#!%x=F>*(F1F(F%F(F)F&Fep**F,F(F1F(F)F&F'F(F\s*(F,F(F%F2F)F2#FfsF&*(F
%F(F'F(F)F(#"&b"yF&*(F%F&F'F&F)F&#!%xMF&*(F,F&F%F(F'F(#"$f'F&*(FEF&F'F(F)F&#!"&
F&*&F^vF(F'F("#m*&F,F2F'F(#"#>F&*&F,F&F'F(#!#$)F>*(F^vF(F%F(F'F&FW*(F,F(F%F(FEF
("$?"*(F7F(F'F(F)F("$O"*(F%F(F'F(F)F&#!'Bt<F]o*(F^vF(F%F(F'F(Fao*(F%F&F'F(F)F2#
!%zbF]o*(F%F(F'F&F)F&#"&L`"F>*(F,F&F%F&F)F&#F2F&*(F%F2F'F2F)F&#!#BF&*(F,F(F1F(F
%F(Few*(F%F(F7F(F)F&F/*(F,F(F7F(F)F(FZ*(F7F(F'F&F)F2F\s*(F7F(F'F2F)F&!#N*(F,F(F
7F(F'F&FW*(F%F>F'F&F)F&#F(F>*(F,F(F%F2F'F2Fjr*(F,F2F%F(F'F(#FjuF2*(F,F(F%F2F'F&
#FdsF/**F,F(F%F&F'F&F)F2#!#fF&**F,F(F%F&F'F>F)F(Fj[l*(F%F2F'F&F)F2#!#TF&*(F%F&F
EF(F)F(!$6"**F,F(FEF(F'F2F)F&Fjdl**F,F(F%F&F'F2F)F&!#E*(F,F(FEF(F'F("$d'*(F1F(F
%F&F)F&F2*(F1F(FEF(F)F(FZ*(FEF(F'F(F)F&"%pD*(FEF(F'F(F)F2"$I%*&F)F>F'F&#!&j\*F/
*$F%F&"%:&)*&F)F2F'F&#!'F=5F/*&F)F/F'F&#"%&["F&*&F)FeqF'F&#"&H">F>*&F^vF(F'F&!$
@"*&F,F2F'F&#!$4#F]o*&F,F&F'F&#"$8*Few*(F%F(F7F(F'F&Fc^l**F,F(F1F(F)F&F'F&FL**F
,F(F1F(F)F(F'F&!#))*(FEF&F'F&F)F&Fbz*(F,F(F%F(F)F&#!%vFF&*(FEF(F'F(F)F>!$!R*(F%
F>F'F(F)F&Fh^l*(F%F2F'F&F)F(#FixF/*(F,F&F)F&F'F&!#A*(F,F(F'F&F)Feq!$'R*(F,F&F)F
(F'F&#"%(\#F>*(F,F(F1F(F'F&#!$J#F&*(F^vF(F)F&F'F&FL*(F,F2F)F&F'F&#FgrF&*(F^vF(F
)F(F'F&F`hl*(F,F2F)F(F'F&#!#WF2*&F)F2F'F2F[^l*&F)F>F'F2Fbx*&F'F2F)F(#!&F["F&*&F
)F&F'F2F\z*&F)F/F'F2F]^l**F,F(FEF(F'F2F)F(#"$8"F&*&F^vF(F'F2Fjbl*&F)FeqF'F2F_^l
*(F)F>F1F(F'F&Fdp*(F)F>F,F&F'F&#FepF>**F1F(F%F(F)F2F'F(FL*(F,F&F%F(F'F2#"$4"F&*
(F%F(FEF(F)F("$B%*(F,F&FEF(F)F(Fjr*&F,F2F'F2F\cl*&F,F&F'F2F_cl**F,F&F%F(F)F2F'F
(#FLF&**F,F(F%F(F'F2F)F&"$P#**F,F(F1F(F)F&F'F2F\s*(F%F&F'F>F)F>#F`pF>*(F%F&F)Fe
qF'F2#F`pF&*(FEF(F'F>F)F>F[\m**F,F(F1F(F)F(F'F2F`]l*(F,F&F)F&F'F2F]o**F,F(F%F(F
'F(F)F(#!&D[%F]o**F,F(F%F&F'F(F)F(#!$@$F>**F,F(FEF(F'F(F)F(#"$$GF&**F%F(FEF(F'F
&F)F(#!$B#F&**F%F(FEF(F'F(F)F(!$!=**F%F(FEF(F'F(F)F&!$v&**F,F(F1F(F%F(F'F(Fao**
F,F(F1F(F%F(F)F(FZ**F,F&F%F(F'F(F)F(#"$"GF>**F1F(F%F(F'F(F)F(#"$f#F&**F,F(F%F(F
'F(F)F&#"%^)*F>**F1F(FEF(F'F(F)F(Fgr**F1F(F%F&F'F(F)F(FF**F,F&F%F&F'F(F)F(#FGF>
**F,F&FEF(F'F(F)F(Ffil**F,F(F%F(F'F&F)F(#"&J>"F>**F,F(F%F&F'F&F)F(#!$b#F>**F,F(
F%F&F'F(F)F&#!%^6F>*(F,F&F)F(F'F2Fd]l*(F,F(F1F(F'F2F__l*(F^vF(F)F&F'F2F\s*(F,F2
F)F&F'F2Fjr*&F)""(F'F2"$;#F%!&5M"F'"&+m'FE"%I@F7!$I$FYFew*&F7F(F'F&!$^%*&F)F]_m
F'F>!#O*,F,F(F1F(F%F(F'F(F)F(Fgr*(F^vF(F)F(F'F2F`]l*(F,F2F)F(F'F2Fb]l*&F)Fb]lF'
F(#!#")F>*(F,F&F)F&F'F>!"#*(F,F&F)F(F'F>Fcy*(F,F(F1F(F'F>F^al**F,F(F1F(F)F&F'F>
F2**F,F(F1F(F)F(F'F>Fd`l*&F^vF(F'F>Fi^l*&F,F2F'F>#FgyF]o*&F,F&F'F>#F`xFew**F1F(
F%F&F'F&F)F(Ffy**F1F(F%F&F'F(F)F&Fgbl**F1F(FEF(F'F&F)F(FZ**F,F&FEF(F)F(F'F&Fjr*
*F,F(F1F(F%F(F'F&FW*&F7F(F'F("$r'**F,F(FEF(F'F&F)F&Fcq**F,F(FEF(F'F(F)F2FL**F,F
&F%F&F'F&F)F(F_[l**F,F&F%F&F'F(F)F&#FhblF>**F,F&F%F(F'F&F)F(#!$*GF>**F,F(F%F(F'
F&F)F&#!%n`F>**F,F(F%F&F'F&F)F&#"$^&F>**F,F(F%F&F'F(F)F2"#!**&F%F&F'F2#!%LSF]o*
*F1F(F%F(F'F&F)F(#!$x#F&**F%F(FEF(F'F2F)F&!#_**F%F(FEF(F'F(F)F>!#:**F%F(FEF(F'F
&F)F2Feel**F,F(F%F(F'F2F)F(#!%deF/**F,F(F%F2F'F(F)F2Fiz*(F,F2F)F(F'F>Fi[l**F,F(
F%F2F'F&F)F&Fbz**F,F(F%F2F'F2F)F(Fbz**F,F(F%F&F'F2F)F("#M**F,F(F7F(F'F2F)F(F(**
F,F(F%F(FEF(F)F(F8**F,F(F%F(FEF(F)F&F/**F%F(FEF(F'F&F)F&#"$\&F&**F,F(F%F(FEF(F'
F&Fc^l**F,F(F%F(FEF(F'F(Fdx**F,F(F7F(F'F(F)F(Fgr**F,F(F7F(F'F&F)F(FZ**F,F(F%F(F
EF(F'F2F^s**F,F(F%F2F'F(F)F(#"##)F2*(F,F(F'F2F)FeqF^_m**F,F(F%F2F'F&F)F(#!#8F&*
*F%F(F7F(F'F(F)F(FG**F%F(F7F(F'F&F)F&F(**F%F(F7F(F'F&F)F(Fgy**F%F&FEF(F'F(F)F&!
#7**F%F&FEF(F'F2F)F(Fadl**F%F&FEF(F'F&F)F&Fadl**F,F(F%F(FEF(F'F>F(**F%F(FEF(F'F
(F)F2#"$h$F&*&F%F(F'F2#!%NfF&**F%F&FEF(F'F(F)F(F`dm*(F^vF(F)F&F'F>F2*(F,F2F)F&F
'F>Fbz*(F^vF(F)F(F'F>Fd`l**F,F(F%F(F'F>F)F(#FdyF&**F%F(FEF(F'F2F)F(#"$J"F&**F%F
&FEF(F'F(F)F2Fbz*&F%F(FEF(!%3>**F%F(F7F(F'F2F)F(F&**F%F&FEF(F'F&F)F(F^`l**F%F(F
7F(F'F(F)F&Fhbl**F,F2F%F(F'F(F)F(#FgrF/**F^vF(F%F(F'F(F)F(Fgr**F1F(F%F(F'F(F)F&
#F]^lF&**F,F&F%F(F'F(F)F&#F]^lF>**F,F(F%F(F'F(F)F2#"%n7F2**F,F(FEF(F'F(F)F&F]t*
&FEF(F'F(!%eS*&F%F&F'F&#"&$zpFew*&FEF(F)F("%,<*&F%F&F)F(#!%h>F]o*&F%F&F'F(#!'HN
5F]o*&F'F(F)F(F^jl*&FEF(F'F&#"%\ZF&**F,F(F%F2F'F(F)F&Fj[l*&F%F&F)F&#!&6+*Few*&F
%F(F'F(#"&v'GF&*&F%F(F'F&#!%8!*F]o*&F%F(F)F&#"&fL%F>*&F%F(F)F(#!&ze$F&*&F%F2F)F
&#"$0%F>*&F%F2F)F2!$."*&F%F2F'F2Fb^l*&F%F2F)F(#"$&**F&*&F%F2F'F(#"%&z"F&*&F%F2F
'F&#!%0LF]o*&FEF(F)F&!%!Q"*&F%F&F)F2#"&J4"F]o*&F7F(F)F(!#[*&F7F(F'F2"$@"*&F,F&F
%F(!$u"*&F,F(F%F("%5D*&F1F(F%F(!$g$*&F,F(FEF(!$C$*&F,F(F%F&!$y***F,F(FEF(F'F&F)
F(!$R"*&F%F(F)F2"%=\*(F)FeqFEF(F'F2F[\m*(F)F/F%F&F'F&Fi[m*(F,F(F%F(F)FeqFdo**F,
F(F%F(F)FeqF'F2F[\m**F,F(F%F(F)F>F'F>F[\m**F,F(F%F(F)FeqF'F&Fdo*(F,F(F'F>F)FeqF
f_m*$F%F2!%]5*(F,F(F'F(F)FeqF^_m*(F%F2F'F(F)F&#!$C&F2*(F%F2F'F(F)F(#!%X8F/*&F1F
(F%F&"#g*&F%F(F)F>#!&t8"F>*&F%F&F)F>#"%6sFew*&FEF(F)F2!$c"*&F,F(F%F2Fe\n*&F,F&F
%F&"#I*&F,F&FEF(F]o*$F'F&!'+@7*(F%F2F'F(F)F>#!#rF/**F%F(FEF(F'F>F)F(Fd`l*&F,F(F
7F(Few*&F7F(F)F&Fdr*&F^vF(F%F(Few*&F,F2F%F(F>*&F1F(FEF(Few*$FEF&Fe\n*$F%F>FW*,F
,F(F%F(FEF(F'F&F)F(Fgy*,F,F(F%F(FEF(F'F(F)F(FG*,F,F(F%F(FEF(F'F(F)F&Fhbl*&F%F2F
)F>#"#()F>*&F%F(F'F>#"%&[)F]o*&F%F&F'F>Fg`m*&FEF(F'F>#"#RF&*&FEF(F'F2!$y%*&F%F2
F'F>Fe`m*&FEF&F)F(Fdo*&FEF&F'F(Fgo*&FEF&F'F&Fb^l*&FEF&F)F&F2*&F%F&FEF("$!=*&FEF
&F'F>Fbz*&FEF&F'F2F3*&FYF(F'F>F(*&FYF(F'F2Fc[l*&FYF(F'F&FW*&FYF(F'F(Fao*&FYF(F)
F(FZ*&F%F(F7F(Fccl*&F%F>F'F&#F\oFew*&F%F>F'F(#!$>$F]o*&F%F>F)F(F``n*&F%F>F)F&F^
`n*&F%F>F)F2#Fi^lF]o*&F%F>F'F2Fe`n*&F%F>F'F>#F(Few*&F%F>F)F>Fh`n*(F%F(F)FeqF'F>
Ff_m*&F7F(F)F2F\s*&F%F2F)FeqFir*,F,F(F%F(FEF(F'F2F)F(F&*,F,F(F%F(FEF(F'F&F)F&F(
*(F)F>F1F(F'F2Fdo*(F)F>F,F&F'F2Fdz*&F)F>F'F>#!%L')F/*&F)F2F'F>#!%d#*F/*(F%F(F)F
/F'F(#!%X=F>*(F%F&F'F2F)F>#!#$*F&*(FEF(F'F>F)F2!#C*(F%F&F'F>F)F2Fidm*(F%F&F)Feq
F'F&#!$$=F>*(FEF(F'F2F)F>!#g*&F,F>F'F&#FgrFew*(F%F(F)FeqF'F(#"%RDF>**F1F(F%F(F)
F2F'F&F\s**F,F&F%F(F)F2F'F&F:*(F,F(F'F&F)F/Fdp*&F%F(F)F/#"$f%F&*&F)Fb]lF'F&#"$(
HFb]l**F,F(F%F(F'F&F)F2#!$r)F&*(F%F(F)F>F'F&#!%B'*F>*(F,F(F^vF(F'F2FZ**F,F(F%F(
F'F>F)F&Fj[l*(F%F&F'F&F)F>#"$&)*F>*(FEF(F'F>F)F&F3*(F%F&F'F>F)F&F^`m**F1F(F%F(F
'F2F)F&Fjdl**F,F&F%F(F'F2F)F&#FjdlF&*&F,F>F'F2#FfsF>*&F1F&F'F2Fjr*&%'alpha4GF(F
'F2FZ*(FEF(F'F2F)F2"$q"*(F%F&F'F2F)F2#"$0#F&*(F%F(F)F/F'F&#"%h6F>*(F,F(F^vF(F'F
(FZ*(F,F&F1F(F'F(Fjr*(F,F(F^vF(F'F&Fgr*(F%F&F)FeqF'F(#"$n&F>*(F1F(F%F(F'F>F^al*
(F%F(F)FeqF'F&#!%DEF>*(F,F&F1F(F'F&Ffil*(F1F(F)F&F'F("#U**F,F(F%F(F)FeqF'F(Fdp*
*F,F(F%F(F'F2F)F2#"$\$F&*(FEF(F'F&F)F>#"$&\F&*(F,F&FEF(F'F2Fhbl*(F1F(FEF(F'F2Fc
[l*(F,F&FEF(F'F>Fbz*(F1F(FEF(F'F>F(**F1F(F%F(F'F&F)F&#"$p#F&**F,F&F%F(F'F&F)F&#
FjfnF>**F,F&F%F&F'F2F)F(Fbz**F,F&F%F&F'F&F)F&F]el**F1F(F%F&F'F2F)F(F(**F1F(F%F&
F'F&F)F&Fbz**F1F(FEF(F'F2F)F(F(**F,F&FEF(F)F(F'F2Fbz*(F%F(F)F>F'F2#"$1)F2*(F1F(
F%F&F'F>Fbz*(F,F&F%F&F'F>F]el**F,F(F%F(F)F>F'F(#!$l(F&*(F%F(F)F/F'F2#Fi\lF&*(F)
F>F1F(F'F>F[\m*(F)F>F,F&F'F>Fi[m*(F1F(F)F2F'F&!$k#*(F,F&F)F2F'F&!$K"*(F1F(F)F&F
'F&Fgo**F1F(F%F(F)F2F'F2F2**F,F&F%F(F)F2F'F2Fadl*&F1F(F'F&#"$H%F&*(F1F(F)F2F'F(
"$W"*(F,F&F)F2F'F("#s*(F1F(F)F(F'F&#"%tEF&*&F1F(F'F(!$<"*(F1F(F)F(F'F(!$H(*(F1F
(F)F(F'F>Fe[l*(F1F(F)F2F'F>F^bn*(F,F&F)F2F'F>Fidm*(F1F(F)F&F'F>F3*&F1F(F'F>Fj^n
*(F,F&F)F2F'F2F\in*(F1F(F)F&F'F2F\fn*(F1F(F)F(F'F2Fcin*(F1F(F)F2F'F2Fjhn*&F1F(F
'F2Fain*(F%F(F)F/F'F>F[\m*(F%F(F)FeqF'F2#"$D&F&*(F%F(F)F>F'F>Fdu*(F%F(F)F]_mF'F
(Fdp*(F%F(F)F]_mF'F&Fdo*(F%F(F)F]_mF'F2F[\m*&F%F(F)F]_mFdo**F1F(F%F(F'F>F)F&F2*
*F,F&F%F(F'F>F)F&Fadl**F,F&F%F(F'F>F)F(Fj[l**F1F(F%F(F'F>F)F(Fd`l*(F%F(F)F2F'F>
Fgu**F^vF(F%F(F'F&F)F(FZ*,F,F(F1F(F%F(F'F&F)F(FZ**F,F(F1F(F%F(F'F2Fc[l**F,F2F%F
(F'F&F)F(Ffs*(F,F2F%F(F'F2#FhblF2*(F^vF(F%F(F'F2Fc[l*,F,F(F1F(F%F(F'F2F)F(F(**F
^vF(F%F(F'F2F)F(F(**F,F(F1F(F%F(F'F>F(**F,F2F%F(F'F2F)F(Fiz*(F,F2F%F(F'F>Fiz*(F
^vF(F%F(F'F>F(*(F)FeqFEF(F'F&Fdo*(F)F/F%F&F'F(#!#XF>*&F)Fb]lF'F2F[`m**F,F(F%F&F
)F>F'F&Fadl**F,F(FEF(F'F2F)F2F2*(F)F>F1F(F'F(Fdo*(F)F>F,F&F'F(Fdz**F%F(FEF(F'F>
F)F&F2**F%F(FEF(F'F&F)F>F2**F%F(FEF(F'F2F)F2F/**F,F(F%F(F)F>F'F&"$Y#*(F,F&F1F(F
'F2Fjr*(F,F(F^vF(F'F>F(*&F7F(F'F>Fi^l*(F%F2F'F>F)F&Fbz*(F7F(F'F2F)F2F2*(F7F(F'F
>F)F&F2*(F%F2F'F2F)F2Fadl*(F%F2F'F&F)F>Fadl*(F%F2F)FeqF'F(Fbz*(F7F(F'F>F)F(Fd`l
*(F,F&F%F(F'F>F_[l**F,F(F%F(F)F>F'F2Fdbn**F,F(F%F&F)F>F'F(#FhbmF&**F,F(F%F(F)F2
F'F>F^bn*&F,F>F'F>Fh`n*&F1F&F'F>Fbz*&FgdnF(F'F>F(*&F)Fb]lF'F>#"#FFb]l*(F)FeqFEF
(F'F(Fdp**F,F&F%F(F'F2F)F("#H**F1F(F%F(F'F2F)F(FG*(F,F(F'F2F)F/Fdo*&F,F(F'F>Ff^
n*&F,F(F'F2Fg]l*&F,F(F'F&#"&NL*F]o*&F)F]_mF'F(F^_m**F,F(F1F(F)F(F'F(F`]l*$F'F2F
`_m*$F'F>!&+6"*(F,F(F7F(F'F>F(*&F)F]_mF'F&F]il*(F,F&F1F(F'F>Fbz*(F,F(F'F>F)F/F[
\m**F,F(FEF(F'F&F)F2F\s*&F)FeqFEF(Fdo*&F)F/F%F&#F[^oF&**F,F(F%F&F'F2F)F2F2**F,F
(FEF(F'F>F)F&F2**F,F(F%F&F'F>F)F&Fadl*&F1F&F'F(Fjr*&FgdnF(F'F(FZ*&F,F>F'F(Fddn*
&F1F&F'F&Ffil*&FgdnF(F'F&Fgr6"


==> anc/relativenodepoly5.m <==
M7R0
I2relativenodepoly5,^fw*(%&beta1G""#%(absbetaG"""%"dGF&#"(%**H6""$*(%'alpha1GF&
F%F,F'F&#!%v6"#7*(F.F(F%F(F'F(#!'l()RF&*(%&beta2GF&F'F(F)F,!$F&*(%'alpha2GF(F%F
(F6F(!$?(*(F9F(F%F&F'F,#!%&p#F&*(F9F(F%F,F'F&#F0""'*(F9F(F%F(F'F,#"&N?'F@*(F%F(
%&beta3GF(F)F(!%AB*(%&beta5GF(F'F,F)F(!#5*(F.F&F%F(F)F,"$?$*(FEF(F'F,F)F(#"&v/#
F&*(F%F(F'""%F)F&#!'p%p'"")*(F%F(F'F,F)F,#!'aL)*F,*(F%F&FEF(F'""&#F(F&*(F9F(F%F
,F'F,#"$X#F@*(F6F&F'F(F)F("$e(*(F9F(F%F&F)F,"$9%*(F.F&FEF(F'F,#"#&)F&*(F%F(%&be
ta4GF(F)F&!#C*(F.F,F%F&F)F("#A*(F.F(F%F,F)F&!$n)*(F9F(FEF(F)F("#C*(F%FXF'F(F)F,
#!"(F@*(FEF(F'F(F)F,!%EB*(F%FXF'F&F)F&#FioFP*(F.F(F%F&F)F&#"'6B;F@*(F9F(F%F,F)F
("$9#*(F.F(F%F&F'F(#"'<QeF@*(F%F(F'F,F)F&#"(^Wx"FS*(F6F(FEF(F)F&F`o*(F%FPF'F,F)
F&#"$R%FS*(F.F,F%F(F'F&#"%&\(F1*(%'alpha3GF(F6F(F'F&!$D#*(F_oF(F'F&F)F("$&y*(F.
F&F%F&F'F,!$\'*(F.F&F%F,F'F,#FfnF1*(F%F(F6F&F)F&!$3"*(F.F(F%F(F)FP"&L`"*(F6F&F'
F,F)F(!$'>*(F%F(F6F&F'F&#F0F&*(F%F(F6F&F'F,#FfnF&*(F%FPF'F(F)F(#"&F8"F@*(F.F(F%
F,F'F(#!&^&=F&*(F%F(F_oF(F'F("%W5*(F9F(F6F(F'F(!%%)[*(F_oF(F'F(F)F&"%s5*(F%F(FE
F(F'FP#"$l'F&*(F.F&F%F,F)F&!#=*(F9F(F%F&F)F(!%!H"*(F.F&F%F&F'F(#!&6+"F&*(F.F(F%
FPF)FP#!""F@*(F9F(F%F(F)F(!%k***(F%F&F'F,F)F&#"'h$4'Ffo*(F.F(F%F&F'F,#"'(GU#Ffo
*(F.F(F%F&F)FP#!&:8"F@*(F%F,F6F(F'F,#"$b$F@*(F%F,F'F,F)F(#"&:G"FP*(F%FXF'F,F)F(
Fho*(F.F&F%F(F)F&"%#4%*(F9F(FEF(F'F&Fbq*(F6F(F'F&F)F("';=H*(F.F(F'F&F)FP#"'+kAF
,*(F%F(F_oF(F'FXF(*(F.F(F6F(F'F&!&?)H*(F.F&FEF(F'F("$P"*(F6F(F'F,F)F&#"&dE)F@*(
F%F(F6F&F)F("$U'*(F.F&F%F,F'F(#"$f%F&*(F6F(FEF(F)F("$k#*(F.F&F%F(F6F(!$g$*&F)F@
F'FP"&:Z#*&F)FXF'FP#"'<$3"F,*(F.F(F%FPF)F&#!$^#F@*(F%F&F6F(F)FP!$;$*(F%F&F'F(F)
F(#!(G(e5F,*(F6F(F'F&F)F&#!'.sWF@*(F_oF(F'F,F)F(!$!R**F)F,F.F(F9F(F'F&"%+7*(F9F
(F6F(F'F&"%]R*(F9F&F%F(F)F(F1*(F.F(FaqF(F%F(!$?"*(F.F(F_oF(F'F,F]o*(F%F&F6F(F'F
(!&Ax#*(F6F(FEF(F'F(Fjr*(F.F(FEF(F'F(!%(z%*(F.F(F6F(F)F&"%[y*(F%F&F6F(F'F,#!%hV
F&*(F_oF(F'F(F)F(!$U(*(F%F&F6F(F)F,"%Q=*(F9F(F%F(F)F,"$o&*(F%F(FEF(F'F,#!%baF&*
(F.F(F_oF(F'F&Fbq*(F9F(F6F(F)F&!$![*(%'alpha4GF(F%F(F'F("$u#*(FHF(F'F&F)F("#N*(
F.F&FEF(F'F&#FbqF&*(F%F(F6F(F'FX#"$"\F@*(FEF(F'F&F)F&#"&Xb#F&*(F.F(F%FPF'FP#!"&
FP*(F.F(F_oF(F'F(Fiy*(F.F(F6F&F'F,#"$b"F&*(F.F&F%F,F)F("$2"*(F%F,F6F(F)F&#!$-&F
,*(F.F(F6F(F)F(!&k6"*(F.F(F6F&F)F&!#7*(F%F,F6F(F'FPFfz*(F%F&F6F(F'F&"&k6"*(F9F(
FEF(F'F,F]o*(F.F,F%F(F)F("#O*(F9F(F%F,F'F(Fbv*(F%F(FEF(F)F,"$M)*(F9F&F%F(F'F(Fj
u*(F%F&FEF(F'F,Fbr*(F.F(F'F(F)F,!&a(z*(F.F(F'F(F)FP!&Ci$*(FEF(F'F(F)F&!&.s"*(F.
F(F6F&F'FPFI*(F%F(F6F(F'F&#!'.(*=F&*(F%F(F'F(F)FP#"(,h&GF1*(F.F(F'F(F)F&"'TOA*(
F.F,F6F(F'F&#!#vF&*(F.F&F%F(F'F&#!'zLMFfo*(F.F(F'F&F)F(#!(vW/#F@*(F.F(F'F(F)F("
'eN;*(F.F(F'FPF)F&#!'NFPFP*(F.F(F'FPF)F(#!'&*)3%F@*(F.F(F'FPF)FP#"&!GXF,*(FaqF(
F%F&F)F&Fc[l**F.F(F%F(F)FXF'FP#"%*o"FP*(F%F,F6F(F'F(#"%sHF,*(F%FPF'F(F)FP#"%&f"
Ffo*(F.F(F'FPF)F,#"'&Q*>F@*(F%F&FEF(F'F&F`r*(F.F&F6F(F'F(!%bB*(F.F(F'F,F)F,#!(&
p&R"F1*(F.F(F'F,F)FP#!'![e"F,*(FaqF(F%F(F)F("$!=*(F%FPF'F&F)F,#"%N7F1*(F.F(F'F,
F)F(#"(lA'GF1*(F6F(FEF(F'FP!#?*(F6F(FEF(F'F&!$!e*(F%F&F'F&F)F(#"'J!)zF,*(F.F(F'
F,F)F&#"(X"4EFS*(F%F(F_oF(F)F(Fdv*(F%F(F'F(F)F,#!)<VF8F1*(F%F(FEF(F'FX#!#JF&*(F
.F&F%F,F)F,F(*(F.F(F'F&F)F,#"'Dp**F@*(F.F&F6F(F'F&#"%&z$F&*(F.F(F'F&F)F&#!(vO'=
FP*&F'FPF)F(!'k0<*&F)F&F'FP#"(PWf$F,*(F%F(F'F&F)F,#")$*od@Ffo*(F.F(F%FPF'F,#Fit
Ffo*(F.F&F9F(F%F(!#g*(F%F&F'F(F)FP#!(@(*f"Ffo*(F.F(F%F&F)F(#!&U,"F,*(F.F(F%F(F'
FP#!%nkFP*(F%F&FEF(F)F(F_v*&F)FPF'F("'0Vk*(F%F(FEF(F'F(!&<,#*(F6F(FEF(F'FXF(*(F
%F(F'F&F)F(#!("o?#*FP*(F%F(F_oF(F'F&Fc`l*(F.F(F%F,F)F(!%LL*(F9F(F%F(F'F&#!'X#)=
F@*(F6F(F'F,F)F(#!'ZlMF,*(F%F(F'F,F)F(#"(f\b*F1*(F.F,F%F&F'F&#!$X"F,*(F%F&F'FPF
)F(#"&U)QF,*(F6F&F'F&F)F("#***(F.F(F%F(F'F,#!&g%\F,*&F)F&F'F(#!)[xP9FX*(FaqF(F6
F(F)F(Ffo*(F%F(F6F(F)FP#!&A<"F,*(F%FXF'F(F)F(#!$l'F1*(F.F(F6F(F)F,"$w)*(F%F&F6F
(F'FP"$1#*(F%F(F_oF(F'F,Fjz*&FaqF(F6F(F_x*&F.F,F6F(Fa`l*&FaqF(F%F&Ffv*(F.F&F%F&
F)F(!$.'*(F%F(F6F(F)F&#"'eH;F,*(F%FPF'F(F)F,#!%29FP*(F.F(F%F(FEF(F:*(F9F(FEF(F'
F(Fiy*(F6F(F'F&F)F,#!'"))["F&*(F%F(F6F(F'F(#"'.hdF,*(F.F(F%F&F'FP#!%#*HF,*(F.F&
F%F&F)F,"$2#*(F.F(F%F&F6F(!%g7*(F.F(F6F&F'F("$A&*(F9F(F%F(F'F("&zO%*(F.F(F9F(F6
F(F_x*(FaqF(F%F&F'F&!$!H*(F.F(FEF(F'F,#!%bGF&*(F6F(F'FPF)F("&e;#*(F%F(F'FPF)F(#
!'VX\FP*(F%F&FEF(F)F,F@*(F%F,F'FPF)F(#!&B<"Ffo*(F.F(F%F(F)F,!&+7$*(F9F(F%F,F)F&
!#O*(F%FPF'F,F)F(#!#HF,*(F%F,F6F(F)F(#"%K@F,*(F%F(F6F(F'F,#"'t48F@*(F%F,F'F&F)F
&#"&b(RF,*(F%F,F6F(F)FP#!"#F,*(F.F(F%FPF'F(#"$V(F,*(F%F&F'F&F)F,#!&^***F&*(F%F&
F'F,F)F(#!'$e\$FP*&F%F&F)FX#!&vn$FP*&F%F(F)FX#!'>4DFX*&F6F(F)FP"&/`"*(F.F,F6F(F
)F(FP*(FaqF(F)F(F'F("%wQ*(F.F,F)F(F'F("$)f*(F.F&F)F(F'F(!&yl"*(F.F(F9F(F%F&Ffv*
&F.F(F'F(#!(w$*e"FX*(F.F(F'F(F)F@"%M6*&F)F,F'F("'-w5*&F)F@F'F(!&;$f*&F)FXF'F(#!
'oKVFX*(F%F(F6F&F)F,F@*(F9F(F%F&F'F&#"&:2"F&*&F)F&F'F&#")&=sz"F,*(FhyF(F%F(F)F(
Ffo*(F%FPF'F&F)F(#!%p6FP*(F%F(F6F&F'FP#!#DF&*(F%F&FEF(F'FPF`]m*(F9F(F%F&F'F(!&D
-"*(F%F(F6F(F)F,#!&3v#F,*(F.F(F9F(F'F("%k>*(FaqF(F)F&F'F(!$G&*(F.F,F)F&F'F(!#q*
(F.F&F)F&F'F(!%2Z*&F'F&F)F(!'?G&)*(F.F,F%F&F)F&F^jl*(FEF(F'F&F)F(#!&X#[F&*(F.F(
F%F(F)F("'s,9*(F.F&F%F&F'F&#"&>/"FP*(F%F(F6F&F'F("%x8*(FaqF(F%F&F)F("$K"*(FaqF(
F%F(F)F&!$o%*(F.F&F%F(F)F(!%z]*(F%F&F6F(F)F&!%[E*(F6F(FEF(F'F,Fjz*(F.FPF%F(F'F(
#FjuF1**F.F(F6F(F'FPF)F(#!%2hF,*(F6F(F'F(F)F(#!(?9."F,*(F.F(F6F(F'F,#"&&QhF@*(F
%F,F6F(F)F,#"#_F,*(F.F(F%F,F'FP#"$(yF1*(F%F,F'F(F)F,"%fz*(F%F(F6F(F'FP#!%nXF&*(
F.F&FEF(F)F(F1*(F_oF(F'F&F)F&!$])*(F.F(F%F&F)F,#!&ST"F,*(F%FXF'F&F)F(#"#(*FS*(F
_oF(F'F,F)F&"$0$*(F.F(F%F(F'F&#"'"*QTFP*(F.F(F6F(F'FP!%c:*(F.F,F%F&F'F("#()*(F%
FXF'F&F)F,#F(F1*(F.F(F%F&F'F&#!'$fv#F@*(F9F(F%F(F)F&"%3&)**F.F(F9F(F)F&F'F(!$#
\*(F.F,F6F(F'F(#FjuF,*(F.F(FEF(F)F&Ffy*(F.F(F%F,F)F,"$4'*(F%F(F'F(F)F(#"((zvfF&
*(F%F&F'F&F)F&#!'D*>$F&*(F.F&F%F(F'F(#"'FJCF1*(FHF(F'F(F)F(!#]*(F.F(F%FPF)F,#"#
8F,*(F.F(F_oF(F)F(Ffo*(F6F&F'F(F)F&"%%*=*(F%F(F_oF(F'FPFa`l*&FaqF(F'F("%g@*&F.F
,F'F("$f#*&F.F&F'F("%ac*(FaqF(F%F(F'F&"%!)R*(F.F,F%F(F)F&!#y*(F.F(F%F(F6F("&SV"
*(F.F(F%FPF)F(#"$L&F,*(F.F(F%F,F)FP!$0"*(F.F(F6F&F'F&F_hl*(F%FXF'F(F)FP#F(Ffo*(
FaqF(F6F(F'F(Fiy*(FEF(F'F(F)F("&,o#*(F%F(F'F(F)F&#!(\!*)fF1*(FaqF(F%F(F'F(!%#3&
*(F%F&F'F(F)F,#"'0QUF1*(F%F(F'F&F)F&#!(Tq;"Ffo*(F.F&F%F&F)F&!$7'*(F%F,F'F,F)F&#
!&>&HF1*(F.F(F9F(F%F("%SB*(F%F(FEF(F)F&!%%[#*(F.F(FEF(F)F("$w#*(FEF(F'F&F)F,"%D
C*(F6F&F'F&F)F,#"$r%F&*(F.F(F6F&F)F(F^_m*(FEF(F'F,F)F&!%0T*(F.F(FEF(F'F&#"%XxF&
*(F%FPF'F&F)F&#!%TKF1*(F.F(F%F,F'F,#!%VUF@*(F.F,F%F(F'F(#!%2;F&*(F%F,F6F(F'F&!$
X$*(F.F(F%F,F'F&#"&`T%F1**F.F(F%F&F'F&F)F,#"%D7F1**F.F(F%F&F'FPF)F(#!&8Z"F1*(F.
F(F%FPF'F&#F`hmFP*(F%F,F'F&F)F,#!%Z')F@*(F6F&F'F,F)F&#"$r&F&*(F9F(F%F,F)F,F&*(F
%F&F6F(F)F(!%7)**(F.FPF%F(F)F(F(**F.F(F6F(F'F,F)F&!%$)R**F.F(F%F&F'F,F)F&#!&V`#
F@*(F.F(F6F(F'F(#"'id6F,*(F9F(F%F&F)F&!%77*(F6F&F'FPF)F("#^*(F9F(F6F(F)F(Fdv*(F
%F&FEF(F)F&Fjq*(F6F(F'F(F)F&#"'N,PF,*(F6F(F'F(F)F,#"'xfDF,*(F.F(F_oF(F'FP!#:*&F
)FPF'F&#!)Dw5;F1*$F%F&"'?cf**F.F(F%F(F)""(F'FP#""*F&**F.F(F%F(F)Fb[nF'F,!#X*&F)
F,F'F&#!(D]M"F@*&F)F@F'F&"'vN7*&F)FXF'F&#"'&eT&F,**F.F(F%F(F)F@F'FXFc[n*,F.F(F9
F(F%F&F'F(F)F(!$n"*&FaqF(F'F&!%+X*&F.F,F'F&#!%vkF1*&F.F&F'F&#!&v1(F@*(F%F(FEF(F
'F&#"&:9#F&**F.F(F9F(F)F&F'F&"%D5**F.F(F9F(F)F(F'F&!%vy*(F_oF(F'FPF)F("#"**(F6F
&F'F&F)F&!%s5*(F.F(F%F(F)F&!&p?(*(F6F(F'F(F)FP#!&5^*F,*(F.F&F6F(F)F&!$S#*(F%F&F
6F(F'FX#F[[nF&*(F%FPF'F(F)F&#"%2eF1*(F%F,F'F&F)F(#!'*Gm"Ffo*(F.F&F)F&F'F&#"&D#R
FP*(F.F(F'F&F)FX#!&v'fF&*(F.F&F)F(F'F&#"&v!pF&*(F.F(F9F(F'F&#!&vA"F,*(FaqF(F)F&
F'F&"%+6*(F.F,F)F&F'F&#"$v)F@*(FaqF(F)F(F'F&!%v!)*(F.F,F)F(F'F&#!%vuF@*&F)F,F'F
,#"(NI)=F1**F9F(F%F&F)F,F'F,#!#*)F&**F.F&F%F&F)F,F'F,#F_`nFP*&F)FPF'F,#")v1bAFf
o*&F'F,F)F("'upf*&F)F&F'F,#!)f5;DF@*(F)FPF.F&F%F(!$K%**F.F(F%F(F)F@F'F&#!%>rFP*
*F.F(F%F(F)F@F'FP!#!***FaqF(F%F(F)F&F'FPFfcm**F.F,F%F(F)F&F'FP#Fa]mF,*&%'alpha5
GF(F'F&Ffcm*&FeanF(F'F,F[z*&F)F@F'F,#!'0I<F&**F.F(F6F(F'F,F)F(#"&r.$F,*&F%F(F)F
S!$"*)*&FhyF(F%F(F_x*&F.FPF%F(Ffz*&F.F,F%F&Ffbl*,F.F(F9F(F6F(F'F(F)F(Ffcm*&FaqF
(F'F,"%]J**F)FXF.F(F%F&F'FPFc[n*&F)FXF'F,#!'>#e(F@*(F)F,F.F,F'F&"$+#*(F)F,FaqF(
F'F&Fjw**F.F(F%F(F)Fb[nF'F(Fbq*(F)FPF9F(F'F&!$+$*(F)FPF.F&F'F&#!$D&F&**F.F(F%F(
F)Fb[nF'F&#"$:$F&**F9F(F%F(F)F,F'F(#!%/jF,*(F%F,F6F(F'FX#F(F@*(F.F&F%F(F'F,#"',
/6Ffo*(F%F(F6F(F)F(#!&I'HF,*(F%F(F6F&F'FXFY*(F.F&F6F(F)F("$W"*&F6F(F'FX"$Q$*&F.
F,F'F,#"%l!*Ffo*&F.F&F'F,#"&X*)*F1**F.F(F%F&F)FPF'FX#Fd[nFP*(F.F&FaqF(F'F&Fa]m*
(F.F(F9F&F'F&Fa]m*(F.F&FaqF(F'F,#F[zF&*(F.F(F9F&F'F,F`en*&F.F(F'FX#!&Ci'FX**F)F
,F.F(F9F(F'F,!$S)*(F)FPF9F(F%F(!$k)**F.F&F%F(F)F,F'F(#!%xLF,*&F.F&FEF(Ffbl*&F.F
&F%F,!$5#*&F9F(FEF(F_x**F.F(F%F(F'F,F)F&#"&T^&F@**F.F(F9F(F)F&F'F,#!%N9F&*&F.FX
F'F,#Fb[nFfo**F9F(F%F&F)F,F'F&"$N#**F.F&F%F&F)F,F'F&#FifnF&*(F9F(F%F(F'FXF_z*(F
%F&F'FPF)FP#"%"\'F1*(F%F&F)FXF'F,#!%8DF,*(F6F(F'FPF)FP#"%dMF@**F.F(F9F(F)F(F'F,
#"&D5"F&*(F.F&F)F&F'F,#!&:\&FS*(F)F,F.F,F'F,!$S"*(F)F,FaqF(F'F,Ffen**F.F(F%F(F'
F(F)F(#!'ve**F,**F.F(F%F&F'F(F)F(#"':/7F@**F.F(F6F(F'F(F)F(#"&"z!)F,**F%F(F6F(F
'F&F)F(#!'YE6F,**F%F(F6F(F'F(F)F(#"'"**Q#F@**F%F(F6F(F'F(F)F&#!':0XF@**F.F(F9F(
F%F(F'F(!%&*\**F.F(F9F(F%F(F)F("$#>**F.F&F%F(F'F(F)F(#"&XB&FP**F9F(F%F(F'F(F)F(
#"&h!yF,**F.F(F%F(F'F(F)F&#"(VBY"F1**F9F(F6F(F'F(F)F(F\y**F9F(F%F&F'F(F)F(#"%@<
F&**F.F&F%F&F'F(F)F(#"%"\"FP**F.F&F6F(F'F(F)F(!$'R**F.F(F%F(F'F&F)F(#"(D*y;F@**
F.F(F%F&F'F&F)F(!&T#>**F.F(F%F&F'F(F)F&#!'XqHFS*(F.F&F)F(F'F,#!&0n*FP*(F.F(F9F(
F'F,#"&&=<F@*(FaqF(F)F&F'F,!$q(*(F.F,F)F&F'F,#!%D7F1*&F)Fb[nF'F,#"&D#yFPF%!'%ee
'F'"('*GM%F6"&!)G*FE!&g$=F_oF_dmFHF_x*&FEF(F'F&!&v7$**F.F(F6F&F'F(F)F(Fa\n*&F)F
b[nF'FP#!&v6"F&*,F.F&F%F(F6F(F'F&F)F(#"$^"F&*,F.F(F9F(F%F(F'F(F)F(!$+(*(FaqF(F)
F(F'F,#"&08"F&*(F.F,F)F(F'F,#"&l/"F1*&F)FSF'F("%7:*(F.F&F)F&F'FP#"%XyFP*(F.F&F)
F(F'FP#"&:Q"F&*(F.F(F9F(F'FP#!%bCF,**F.F(F9F(F)F&F'FP"$0#**F.F(F9F(F)F(F'FP!%v:
*&FaqF(F'FP!$+**&F.F,F'FP#!%&H"F1*&F.F&F'FP#!&NT"F@**F9F(F%F&F'F&F)F(#"$Z#F&**F
9F(F%F&F'F(F)F&"%l=**F9F(F6F(F'F&F)F(Fdq**F.F(F%FPF'F&F)F&#!#<FP**F.F,F%F&F'F(F
)F(#Fa\nF@**F.F(F9F(F6F(F)F(Ffo**F.F(F6F&F'F,F)F(#FbilF&**F.F(F_oF(F'F,F)F(FI**
F.F,F6F(F'F(F)F(Fcan**F.F&F6F(F)F&F'F("$O&**F.F&F6F(F)F(F'F&"$5%**FaqF(F6F(F'F(
F)F(Ffcm**F.F(F9F(F%F&F'F&F_hl**F.F(F9F(F6F(F'F(Fiy**F.F(F9F(F%F(F'F&#"%0yF&*&F
EF(F'F("&5/%**F.F(F9F(F6F(F'F&Fbq**FaqF(F%F&F'F(F)F(Fa\n*(FaqF(F%F&F'F(Fjgl**F9
F(F%F(F6F(F'F,Fjz**F.F&FEF(F'F(F)F(Fa]m**F.F&FEF(F'F&F)F(F`en**F.F&F%F(F6F(F'F,
Fiz**F.F(F6F(F'F&F)F&"&dC"**F9F(F%F,F'F(F)F&"#F**F.F(F6F(F'F(F)F,!%,C**F9F(F%F,
F'F&F)F(#"$&RF@**F.F(F%FPF'F,F)F(#!#ZF1**F9F(F%F,F'F(F)F(#!%"="F@**F.F&F%F&F'F&
F)F(#"$"=F&**F.F&F%F&F'F(F)F&"$R***F.F&F%F(F'F&F)F(#!&H^*FS**F.F(F%F(F'F&F)F&#!
'p*H"F&**F.F(F%F&F'F&F)F&#"&X[(FP**F.F(F%F&F'F(F)F,"%!\$*&F%F&F'F,#!'`!z%F1**F9
F(F6F(F'F(F)F&F^s**F9F(F%F(F'F&F)F(#!&$*=(F,**F.F(F%F(FEF(F)F(Fdv**F.F&F%F,F'F(
F)F&#F_aoF&**F.F(F%FPF'F(F)F&#"$j&Ffo**F.F(F%FPF'F(F)F,F]p**F9F(F%F(F6F(F'F&Fc`
l**F9F(F%F(F6F(F)F(Fdv**F.F&F%F,F'F(F)F(#FjaoF1**F.F&F%F,F'F&F)F(#FdaoF1*(F%F(F
)Fd[nF'F&#"$X*FS**F9F(FEF(F'F(F)F(Ffcm**F.F&F%F(F6F(F'F(Fjgl**F.F&F%F(F6F(F'F&F
_hl**F.F&F%F(F6F(F)F(F^_m**F9F(F%F(F6F(F'F(Fjr**F.F&F%F(F6F(F)F&Fc[l**F.F(F%F&F
6F(F)F,F@*(F%F(F)Fd[nF'F(#!$v'FP**F.F(F%FPF'F(F)F(#!%P:F1**F.F(F%F&F6F(F'F,Fbr*
*F%F(F6F(F'F,F)F&#!&nw"F&**F%F(F6F(F'F(F)FP#"&pu$F@**F%F(F6F(F'F&F)F,#!$x&F@**F
.F(F%F&F6F(F'F&F`r**F.F(F%F&F6F(F)F&Fjq**F.F(F%F&F6F(F'F(F\_m**F.F(F%F(F'F,F)F(
#!'ShKF,**F.F(F%F,F'F(F)F,#!%bqF1**F.F(FEF(F'F(F)F&F^s*(F.F,F)F(F'FP#!%&\"F@**F
.F(F%F,F'F&F)F&#Ff_nF1**F.F(F%FPF'F&F)F(#"$2%F1**F.F(F%F(F6F(F)F,F\\l**F.F(F%F,
F'F,F)F(#!$t(F1**F9F(FEF(F'F&F)F(F[z**F.F(F%F&F'F,F)F(#"&0y)F1**F.F(FEF(F'F&F)F
&F^am**F.F(FEF(F'F,F)F(!$&R**F.F(F%F(F6F(F)F(!%QA**F.F(F%F(F6F(F)F&!%'\#**F%F(F
6F(F'F&F)F&#"&<n(F&**F.F(F%F(F6F(F'F&#"&>6#F&**F.F(F%F(F6F(F'F(!&.*>**F.F(F%F(F
EF(F)F&F`o**F.F(FEF(F'F(F)F(!$n(**F.F(FEF(F'F&F)F(#"%0;F&*(F%F(F)Fd[nF'FP#F_aoF
S**F.F&F6F(F)F(F'FX!"%**F.F&F%F&F'FXF)F(F^jl**F.F(F%F(F6F(F'F,!%yE**F.F(F%F,F'F
(F)F(#"&zl#F1*(F.F(F'F,F)FX#"&XN)FP**F.F(F%F,F'F&F)F(#Fe^oFP**F.F&F%F(F'FXF)F(#
"$*HFP**F9F(F%F(F'FXF)F(Fccn**F.F&F6F(F)F(F'FP"#Y**F.F&F%F&F'FPF)F(#F\[lFP**F.F
&F%F&F'F,F)F&#"$t&FP**F%F(FEF(F'F(F)F(#"%PKF&**F%F(FEF(F'F&F)F&#!%&G%F&**F%F(FE
F(F'F&F)F(#"$X%F&**F.F(F%F(FEF(F'F&Fc`l**F%F&F6F(F'F(F)F&"%?R**F%F&F6F(F'F,F)F(
!$p"**F%F&F6F(F'F&F)F&#!%4SF&**F.F(F%F(F6F(F'FP#"$\'F&**F%F(F6F(F'F(F)F,"%@s*&F
%F(F'F,!'fSN**F%F&F6F(F'F(F)F("%Jn**F.F(F%F(FEF(F'FPFa`l*(FaqF(F)F&F'FP"$?#*(F.
F,F)F&F'FP#"$v"F@*(FaqF(F)F(F'FP!%:;**F.F(F%F(FEF(F'F,Fjz**F.F(F%F(F'FPF)F(#"'H
">"F@**F%F(F6F(F'F,F)F(#"&+P%F,**F.F(FaqF(F%F(F)F(Ffo*(F.F&F6F(F'FXF]^n*(F.F&F%
F&F'FX#FioF&**F.F&F9F(F%F(F'F(Fju**F.F(FaqF(F%F(F'F(Fiy**F.F(F%F(FEF(F'F(Fjr**F
%F&F6F(F'F(F)F,#!%JNF&*&F%F(F6F(!'!yY"**F%F(FEF(F'F,F)F(#!$8)F&**F%F&F6F(F'F&F)
F(#!%Z@F&**F%F(FEF(F'F(F)F&"%fP**F.F(F6F&F'F&F)F&#!"*F&**F.F(F9F(F%F&F)F&Fc[l**
F.F(F9F(F%F&F)F(F^_m**F.F(F9F(F%F&F'F(Fjgl**F.F,F%F(F'F(F)F(!$D"**FaqF(F%F(F'F(
F)F(F[eo**F9F(F%F(F'F(F)F&!&tu"**F.F&F%F(F'F(F)F&!%d$)**F.F(F%F(F'F(F)F,#"'G:CF
,**F.F(F_oF(F'F(F)F(Ffcm**F.F&F9F(F%F(F)F(F1**F.F(F_oF(F'F&F)F(F[z**F.F(F9F(F%F
(F)F&F`_m**F.F(F6F(F'F(F)F&!&Io"*&F6F(F'F(!')=!>*&F%F&F'F&#"(6.7$F1*&F6F(F)F("'
Gx9**F.F(F6F(F'FPF)F,#"$`&F&*&F%F&F)F(#"'$*HGF&*&F%F&F'F(#!(RdJ"F&*&F'F(F)F(#"(
on/#FX*&F6F(F'F&"']P7**F.F(F9F(F%F(F'FXF[[n**F.F,F%F(F'FPF)F(#"$(=F1*,F.F(F9F(F
%F(F'FPF)F(#"$&=F&**F.F&F%F&F'FPF)F&#!#NF&*(F.F,F%F(F'FX#FioF,*(FaqF(F%F(F'FXF_
al**FaqF(F%F(F'FPF)F("##***F)FPF.F&F%F(F'F("$s***F)FPF9F(F%F(F'F("%W>**F.F(F%F,
F'F(F)F&#"&\d"F1*&F%F&F)F&#!(H$G7FP*&F%F(F'F(#"(/a$HFX*&F%F(F'F&"'P+>*&F%F(F)F&
"';(f%*&F%F(F)F(#!('f"y'FX*(F%F(F)Fd[nF'F,#!$N"FP*&F%F,F)F&#"'*yB'Ffo*&F%F,F)F,
#!',>EFfo*&F%F,F'F,#"'^49Ffo*&F%F,F)F(#"'XF5FP*&F%F,F'F(#"'DwQFP*&F%F(F)Fd[n"#"
)*&F%F,F'F&#!'Fl$)Ffo*&F6F(F)F&!&_I'*&F%F&F)F,#"&te&FP*&FEF(F)F(!&/5"*&FEF(F'F,
"&+3"*&F.F&F%F(!&z0"*&F.F(F%F("'E&G"*&F9F(F%F(!&+D#*&F.F(F6F(!&ku"*(F%F(F)FSF'F
XFiho*&F.F(F%F&!&I#y**F.F(F6F(F'FXF)F&#!#TF&**F.F(F6F(F'F&F)F(#!'LU9F@*(F%FPF'F
PF)F(#"#nF1*(F%F&FEF(F'F(F\_m*&F%F(F)F,"'55Z*(F)FXF6F(F'F,!%:=*(F)F@F%F&F'F&#!%
L")FP*,F.F(F9F(F%F(F)F&F'FPFfcm*(F.F(F%F(F)FX"$[***F.F(F%F(F)FXF'F,#!%PuFP**F.F
(F%F(F)FPF'FP#"%heF1**F.F(F%F(F)FXF'F&#"%TvF&*(F.F(F'FPF)FX#!&N>"F&**F.F(F%F(F)
F@F'F,#"%@CFP**F9F(F%F&F)F,F'F(#!%Z5F&*$F%F,!']I5*(F.F(F'F(F)FX"&AV"*(F%F,F'F(F
)F&#!',xuFfo*(F%F,F'F(F)F(#!&p2'F1*&F9F(F%F&"%+v*&F%F(F)FP!'un9*&F%F&F)FP#"'>v=
FP*&F6F(F)F,!&sf$*&F.F(F%F,"%!4**&F.F&F%F&"%!p$*&F.F&F6F(Fjr*$F'F&!(+x/**&F'FXF
)F(#"&#G&)FX*&F9F&F%F(Ffbl*(F%F,F'F(F)FP#"&.q$Ffo*,F.F(F%F&F6F(F'F(F)F,F^]p*,F.
F(F%F&F6F(F'F&F)F(#FdaoF&**F.F(F%F&F6F(F'FPF`]m**F%F(F6F(F'FPF)F(#!%EvF,*(F%FXF
'F,F)F&F_bm*,F.F(F%F(FEF(F'F(F)F&"#E*,F.F(F%F&F6F(F'F(F)F&F`dp*,F.F(F%F&F6F(F'F
(F)F(#FjaoF&*,F.F(F%F&F6F(F'F,F)F(#!#dF&**F%F&F6F(F'F,F)F&#"$2*F&**F%F&F6F(F'FP
F)F(#"$<"F&*(F%FXF'F(F)F&Fcam**F%F&F6F(F'F&F)F,#"%<7F&**F%F&F6F(F'F(F)FP"$R#*(F
HF(F'FPF)F(F(*&F.F(FEF("%C@*&FEF(F)F&"%/!)*&FaqF(F%F("%wB*&F.F,F%F("$y$*&F9F(F6
F(F_dm*&F)F&F'FX#!(PWf$"#I*$F6F&"%gp*$F%FP"%+j*,F.F(F%F(F6F(F'F&F)F("$!G*,F.F(F
%F(F6F(F'F(F)F(#"%2IF&*,F.F(F%F(F6F(F'F(F)F&"%sP*&F%F,F)FP#!%@!)Ffo*&F%F(F'FP"'
;I7*&F%F&F'FP#"%p))F1*&F6F(F'FP"$!p*&F6F(F'F,!&q'G*&F%F,F'FP#!&t1"Ffo*&F6F&F)F(
!%K5*&F6F&F'F(!%#*)**&F6F&F'F&"%]`*&F6F&F)F&!%s7*&F%F&F6F("&gn#*&F6F&F'FP"$q"*&
F6F&F'F,!%!Q"*&F_oF(F'FP"$]#*&F_oF(F'F,!%g9*&F_oF(F'F&F\x*&F_oF(F'F(F\s*&F_oF(F
)F(Fdv*&F%F(FEF("&gW"*&F%FPF'F&#"&T+#F1*&F%FPF'F(#!&v."F&*&F%FPF)F(#!%NnF&*&F%F
PF)F&#!$\#FP*&F%FPF)F,#"%P;FP*&F%FPF'F,#!%VJF1*&F%FPF'FP#Fj[qF1*&F%FPF)FP#!$X%F
P*&F6F&F)F,"$?%*&FHF(F'FXF(*&FHF(F)F(Ffo*&FHF(F'F(Fiy*$F%FX!$E"*&FHF(F'F&Fbq*&F
HF(F'F,F]o*&FHF(F'FPF[[n*&F6F(FEF(F:*&F%FPF'FX#FioF1*&F%F,F'FX#FadmFfo*&F%F&F'F
X#"%FGF1*&F%F(F'FXFcen*&F%FXF'F(#"%z="#?*&F%FXF'F&#FielFfo*&F%FXF)FP#FioFfo*&F%
FXF'FPF[cq*&F%FXF'F,#FdamFfo*&F%FXF)F,F^cq*&F%FXF)F&Fibq*&F%FXF)F(Febq**F9F(F%F
(F6F(F)F&F`o**F%F(FEF(F'F,F)F&#"%V6F&**F%F(FEF(F'FPF)F(#FfglF&**F%F(FEF(F'F(F)F
,#!%,@F&**F%F(FEF(F'F&F)F,#"$T*F&*,F.F&F%F(F6F(F'F(F)F(Fa\n*,F.F&F%F(F6F(F'F(F)
F&Ficm**F%F(F_oF(F'F(F)F(!$M$**F%F(F_oF(F'F(F)F&Fhjp**F%F(F6F&F'F,F)F(F][q**F%F
(F6F&F'F&F)F&#!#RF&**F%F(F6F&F'F(F)F(F[[q**F%F(F6F&F'F(F)F,F^]p**F%F(F6F&F'F(F)
F&F`dp**F%F(F6F&F'F&F)F(Fajp**F%F(F6F&F'FPF)F(#F,F&**F%F&FEF(F'F,F)F(F][q**F%F&
FEF(F'F(F)F,F^]p**F%F&FEF(F'F(F)F&F`dp**F%F&FEF(F'F(F)F(F[[q**F%F(F_oF(F'F,F)F(
Fbil**F%F(F_oF(F'FPF)F(F&**F%F(F_oF(F'F,F)F&F(**F%F(F_oF(F'F&F)F&Fa^p**F%F(F_oF
(F'F&F)F(Fi\o**F%F(F6F&F'F,F)F&F\eq**F%F(F6F&F'F&F)F,FY**F%F&FEF(F'F&F)F(Fajp**
F%F&FEF(F'F,F)F&F\eq**F%F&FEF(F'FPF)F(F\eq**F%F&FEF(F'F&F)F,FY**F%F,F6F(F'F&F)F
&Fa_o**F%F,F6F(F'F(F)F(#F^eoF,**F%F,F6F(F'F&F)F(#FjfoF,**F%F,F6F(F'F,F)F(#FgaoF
,**F%F,F6F(F'F,F)F&F(**F%F,F6F(F'F&F)F,#F&F,**F%F,F6F(F'FPF)F(Fefq**F%F,F6F(F'F
(F)FPFicn**F%F&FEF(F'F&F)F&Fedq**F6F(FEF(F'F,F)F&F(**F6F(FEF(F'F,F)F(Fbil**F6F(
FEF(F'FPF)F(F&**F6F(FEF(F'F&F)F(Fi\o**F6F(FEF(F'F&F)F&Fa^p**F6F(FEF(F'F(F)F&Fhj
p**F6F(FEF(F'F(F)F(Fadq**F%F,F6F(F'F(F)F,Fio**F%F,F6F(F'F(F)F&#FgcoF@*&F%FXF)FX
#F("$?"*&F%FXF'FXFdgq*&F%F,F6F(!%?6*&F%F(F_oF(F:*&F%F&FEF(Fhgl*&F%F(F6F&Fhgl*(F
%F(F)FXF'FP#!'`;5F1*&FEF(F)F,"$S)*&F.F(F%FP!$!G*&F.F(F6F&Ffv*&F.F(F_oF(F_x*&F_o
F(F)F&Ffy*,F.F(F%F(FEF(F'F,F)F(Fbil*,F.F(F%F(FEF(F'F&F)F(Fi\o*,F.F(F%F(FEF(F'F&
F)F&Fa^p*,F.F(F%F(FEF(F'F(F)F(Fadq*,F.F(F%F&F6F(F'F&F)F&Fedq**F.F(F6F&F'F(F)F&F
icm*&F%FPF)FX#"#\FP**F.F(F6F&F'F&F)F(Fh\o**F.F(F%F&F6F(F)F(F_v*(F%FXF'FPF)F(Fae
m*,F9F(F%F(F6F(F'F(F)F&Fhjp*&F9F(F%F,!$?%*&F%F,F)FX#"&b)>Ffo*,F9F(F%F(F6F(F'F&F
)F(Fi\o*,F9F(F%F(F6F(F'F(F)F(Fadq*,F.F(F%F(F6F(F'F(F)F,Ficq*,F.F(F%F(F6F(F'F,F)
F(!$>%*,F.F(F%F(F6F(F'F&F)F&F\^p**F.F(F%F(F)F&F'FX#!%p:FP**F.F(F%F(F'FXF)F(#!%j
FF&*(F)F@F%FPF'F(#F(FS*(F.F&F)F(F'FX#FcjqFP*&F)Fb[nF%F&"$v'*(F)FPF.F(F6F(Fb^o*(
F)F@F.F(F%F&!#a**F.F&F6F(F)F&F'F,#FfamF&**F.F(F%F(F)FPF'FX#"#@F&**F.F(F%F(F)FXF
'FXF_il*(F)FXF.F(F%F&"$['*(F)FXF.F(F%F,F@*(F)F,F.F(FEF("#s*&FEF(F'FX"#!***F.F(F
%F(F)F,F'FX#"%RDF@*(F)FPF9F(F'F,"$5#*(F)FPF.F&F'F,#"$N(FP*&F)FPF'FP#!(D:A$F1*&F
)F,F'FP#!'0!p#F@*(F.F(F%F(F)Fb[n"$3"*(F%F(F)F@F'F(#!'lR:FP*&F)FXF'FX#!'<$3"Fh\q
*(F%F&F'F,F)FP#!&()p)F1*(F6F(F'FPF)F,!%cf*(F%F&F'FPF)F,#!&v<#F@*(F%F&F)FXF'F&#!
%V9F&*(F6F(F'F,F)FP#!&>p$F@*,F)F&F.F(F%F(F6F(F'F,"$s&*,F)F,F.F(F%F(F6F(F'F&F\dq
*,F)FPF.F(F%F(F6F(F'F("#y**F)F@F.F(F%F&F'F,F\en**F)FPF.F(F6F(F'FXFc[n**F)FXF.F(
F6F(F'FPFc[n**F.F&F6F(F)F&F'FPFa]m*&F.FPF'F&F`\p*(F%F(F)FXF'F(#"'SqQF,*&F)F@F'F
X#!%V\F&*(F9F(FaqF(F'F,F[z*(F.F,F9F(F'F,#F[zF@*(F.F(FhyF(F'F,F[z*(F.F&FaqF(F'FP
Ffz*(F.F(F9F&F'FPFfz*&F)Fd[nF'FP"$q#**F)FPF.F&F%F(F'F&!$i(**F)FPF9F(F%F(F'F&!%C
:**F9F(F%F(F)F,F'F&#"&*R9F@**F.F&F%F(F)F,F'F&#"&H]"F1**F)F&F.F(FaqF(F'F(Fg[r**F
)F&F.F&F9F(F'F(Fi[l*(F%F&F)FXF'FP#"$p*FP**F)F,F.F(F9F(F'FP"$S#*(F.F(F'F&F)FSFjd
o*(F.F(F'F,F)FSF`do*(F.F(F'FPF)FSF^cp*(F.F(F'FXF)FSFiho*(F.F(F'F&F)F@#!%DZF&*(F
)FXF9F(F'FXF_il*(F)FXF.F&F'FXFcs*(F)FPF9F(F'FXF@*(F)FPF.F&F'FX#Fa[rFP*(F9F(F)F(
F'FX#!%nYF,*(F9F(F)F,F'FX#"%$o#F@*(F.F&F)F,F'FX#F\\rF1*(F9F(F)F&F'FX#!$J(F&**F.
F(F%F&F'FXF)F,Fc[l**F)F,F.F(F9F(F'F(!$w&*(F)Fb[nF%F&F'F&Fc\q*(F)F@F6F(F'F,#"%:7
F&*&F)F@F6F(!%!3"*(F)FXF6F(F'FP#"$J)F&*(F)F@F%F&F'F,"$q&*(F)F,F.F,F'FP"#S*(F)F,
FaqF(F'FPFf`r**F%F(F6F(F'FPF)FPF_x**F%F(F6F(F'FXF)F,F`o**F)FXF%F(F6F(F'F,#!$t#F
&**F%F(F6F(F'FXF)F&Fiep*(F)F@F9F(F'F(Fi\r*(F)F@F.F&F'F("#a**F.F(F%F&F)FPF'F,#"%
25F&**F.F&F%F&F)F,F'F(#F]hpFP**F9F(F%F&F'FPF)F(#"$0"F&**F9F(F%F&F'F,F)F&"$'G*(F
hyF(F%F(F'FPF[[n*(F9F&F%F(F'FPF]^n*(F.FPF%F(F'FP#FfzFS**F9F(F6F(F'FPF)F&Ffcm**F
9F(F6F(F'FXF)F(!")**F9F(F%F&F'FXF)F(F[io**F9F(F%F&F'FPF)F&Fcap**F9F&F%F(F)F(F'F
,Ffz*&F%F(F)F@"&x$>*,F.F(FaqF(F%F(F)F(F'F,FI*,F.F&F9F(F%F(F)F(F'F,Ffz**FhyF(F%F
(F)F(F'F,FI**F.F(FaqF(F%F(F'FPF[[n**F.F&F9F(F%F(F'FPF]^n**F.FPF%F(F)F(F'F,#FfzF
1**F9F(F6F(F'F,F)F&Ffam**F9F(F6F(F'FPF)F(Fb]n*,F.F&F%F(F6F(F'FPF)F(F(*&F)FSF'F&
!%]J**F.F(F%F&F)FPF'FPFfbl**F.F(F%F(F'F&F)F,#!'Gq@F,*(F%F(F)FPF'F&#!'d`TFP**F)F
PF.F(F9F(F'FXFc[n*&F)"#5F'FP#!#")FP*(F)FXF9F(F'FP"$g$*(F)FXF.F&F'FPFi_l**F.F(F%
F(F)F@F'F(#"%*f%F&*(F6F(F'FXF)F,Fgar*(F%F&F'FXF)F,Fjar*(F%F&F)FXF'FXFcs*(F)Fb[n
F%F&F'F,#!$z#FP*(F)F@F6F(F'FPF`an*(F)FXF6F(F'FXF_il*(F)F@F%F&F'FP#F_cpF&*(F%F&F
'FXF)FPFbar*(F6F(F'FXF)FPF@*,F.F&F%F(F6F(F'F,F)F&FY*,F9F(F%F(F6F(F'F,F)F&F(*,F9
F(F%F(F6F(F'FPF)F(F&*(F9F(F%F,F'FXFicn*(F.F&FEF(F'FXFY*(F.F&F%F,F'FXF_bm*(F9F(F
EF(F'FXF(*(F)F@F9F(F'FPFf[n*(F)F@F.F&F'FP#Ff[nF&*(F.F(F'FXF)FP#!%GXF,*(F.F(F'FX
F)F,#!&x)RF1*(F9F(F6F(F'FX!#;*(F.F(FaqF(F'F,#!%&3"F&**F9F&F%F(F)F(F'FPFY**FhyF(
F%F(F)F(F'FPF(*(F)Fb[nF.F(F'F(Fhen**F)FPF.F(F6F(F'F("%$)>*,F.F(FaqF(F%F(F)F(F'F
PF(*,F.F&F9F(F%F(F)F(F'FPFY**F.F(FaqF(F%F(F'FXF(**F.F&F9F(F%F(F'FXFY**F.FPF%F(F
)F(F'FPFaem*(F)FXFEF(F'FPFc[n*(F)Fb[nF%F,F'F&#F,FP*(F)F@F9F(F'F,Fccn*(F)F@F.F&F
'F,#FdcnFP*(FhyF(F%F(F'FXF(*(F9F&F%F(F'FXFY*(F.FPF%F(F'FXFaem*(F%F,F'FXF)F(#Fii
oF1**F.F(F%F(F'FPF)F&#"&D0#F1*(F%F&F'F&F)FP#"'NC?F@*(F6F(F'FPF)F&#"%pfF@*(F%F&F
'FPF)F&#!%0:F@*,F.F(F9F(F%F(F)F&F'FXF,**F)FPF.F(F6F(F'F&#!%vIF&**F)FXF.F(F6F(F'
F(Fbq*(F6F(F'FXF)F&F\br*(F%F&F'FXF)F&#F`jqFS**F%F(F6F(F'FXF)F(Fccn**F9F(F%F(F)F
,F'FXF`o**F.F&F%F(F)F,F'FXFc[l**F9F(F%F(F'F,F)F&#!%`zF&**F.F&F%F(F'F,F)F&!%m=**
F)F,F9F(F6F(F'F(!$]"**F)F,F.F&F6F(F'F(F`]l*&F.FPF'F,#!$X#F1*&F9F&F'F,Fbhq*&FhyF
(F'F,!$g&*(F6F(F'F,F)F,#"&E:*F,*(F%F&F'F,F)F,#"'*Qa#F1*(F)FXF.F(F6F(Fi\r*(F%F(F
)F@F'F&#"'j,5FP*(F9F(F%F&F'FXF]^n*(F.F(FaqF(F'F(!$s$*(F.F&F9F(F'F(!$!=*(F.F(Faq
F(F'F&"$v(*(F)FPF6F&F'F("#R*(F)FPF%F(FEF(!#s**F%F(F6F(F'F,F)FP"%/5**F%F(F6F(F'F
PF)F,#"$H'F&**F)FXF%F(F6F(F'F&"$K(*(F%F&F)FXF'F("%"p(**F.F(F9F(F)F&F'FXFiep*(F9
F(F%F(F'FP#!%v#*F@*(F%F(F)FXF'F&#!'(yF#F&*&FaqF(F'FXFi[r*&F.F,F'FXF_bq*(F.F&F9F
(F'F&"$v$*(F9F(F)F&F'F(!%s()**F.F(F%F(F)FXF'F(!%zL*,F.F&F%F(F6F(F'F,F)F(Ff_o**F
.F&F6F(F)F&F'F&!$D%*&F)F@F%F,!$`"*&F)FPFEF(Fb^o*&F)FcfrF'F(#"$V#FX*&F)FcfrF'F&#
!$0%FP**F)FXF.F(F%F&F'F,#FccrFP**F.F(F%F(F'F,F)F,#"&_#*)F,*,F.F(F9F(F%F&F)F&F'F
,FY*,F.F(F9F(F%F&F'FPF)F(F(*,F.F(F9F(F6F(F'FPF)F(F(**F)F,FaqF(F%F(F'F(F_\s**F)F
,F.F,F%F(F'F(Fa]m*(F.F(F9F(F'FXF_z*(F.F,F)F(F'FXFajr*&F)Fb[nF6F(Fi\r*&F)FSF%F&F
\[r*,F.F(F%F(F6F(F'FPF)F(#"$4#F&*,F)F&F.F(F%F(F6F(F'FPF]^m*,F)F,F.F(F%F(F6F(F'F
,F_`n*,F)FPF.F(F%F(F6F(F'F&!#F*(F)FXF%F(F6F("%98*(F)FPFEF(F'F&F`[s*(F)FPFEF(F'F
(Fair*&FeanF(F'FPFI*&F.FXF'FP#F[tF1*(FaqF(F)F&F'FX!#A*(F.F,F)F&F'FX#FcapF1*(Faq
F(F)F(F'FX#"$B$F&**F.F(F9F(F)F(F'FXFccn**F)F,F.F(F9F(F'FXF`o*(F6F(F'F&F)FP#"&Qf
'F,*(F)F,F.F,F'FXF[io*,F)F,F.F(F9F(F%F(F'F(F_\s*(F.F&F6F(F'F,#!%&R"F&*(F9F(F6F(
F'F,Fd_q*(F)F,FaqF(F'FXF`o*(F.F&F6F(F'FP#"$P#F&*(F9F(F6F(F'FPFb_q**F9F(F%F(F'F&
F)F&#"&H_#F&**F.F&F%F(F'F&F)F&#"&z>"F&**F.F&F%F&F'F,F)F(#!$B#F&**F.F&F%F&F'F&F)
F&#!%v5F&**F9F(F%F&F'F,F)F(#!$@%F&**F9F(F%F&F'F&F)F&#!%T@F&**F9F(F6F(F'F,F)F(Fh
w**F.F&F6F(F)F(F'F,!$+#*(F%F(F)FSF'F(#"%lzFP*(F%F(F)Fb[nF'FP"$B%*(F%F(F)FPF'F,#
!&$*e%F1*(F9F(F%F&F'FP#"$D$F&*(F.F&F%F&F'FP#"$4$FP*(F%F(F)F@F'FX#"$*=FP*(F%F(F)
FXF'FX#"%(Q#FP**F.F(F%F(F)FPF'F(#!'R!o$F1*(F%F(F)F&F'FX#"&ZX(FS*(F%F(F'FXF)F(#"
&z<)F1**F9F(F6F(F'F&F)F&F^am*(F%F(F)FSF'F,#"%xSFS*(F%F(F)Fb[nF'FXF_il*&F)FPF'FX
#FbclFfo*(F%F(F)F,F'FXFfhr*(F%F(F)FPF'FXFchr*&F)F,F'FX#"&,Q&F1**FaqF(F%F(F)F&F'
F("%f5*(F%F(F)FSF'F&#!&8A"FS**F)FPF.F&F%F(F'F,#"$J&F&**F)FPF9F(F%F(F'F,Fhgs*(F%
F(F)F@F'F,#!&\W#FP*(F)FPF9F(F'FPFfbl*(F)FPF.F&F'FP#F^emF&**F)FPF.F(F9F(F'FPFf[n
*(F%F(F)FSF'FP#!$&eFS**F.F,F%F(F)F&F'F(#"$`$F&*(F9F(F)F,F'F&#!&vq'F,*(F.F&F)F,F
'F&#!&vM'F@*(F9F(F)F&F'F&"&v#=**F9F(F%F(F)F,F'F,#!%6CF&**F.F&F%F(F)F,F'F,#!%rCF
P*&F9F(F'F&!&+p"*(F9F(F)F,F'F("&K2"*(F.F&F)F,F'F("%y]*(F9F(F)F(F'F&#"']LBF,*&F9
F(F'F("%7")*(F9F(F)F(F'F(!&Ot$*(F.F&F%F(F'FX#FadmFS*(F%F,F'FXF)F&F_bs*(FEF(F'FX
F)F&F]bs*(FEF(F'FXF)F(Fabs*(F)F@F%F,F'F&#!$:"FP*(F)FPFEF(F'FP#!$l"F&*(FEF(F'FXF
)F,F`o*(F%F,F'FXF)F,F[io*(F%F,F'FPF)FP#F^emFP*(F%F,F)FXF'F,#!$$=FP*,F.F(F9F(F%F
(F)F&F'F(Fbgs*(F9F(F)F(F'FP#"&qm%F,*(F9F(F)F,F'FP#!&:M"F,*(F.F&F)F,F'FP#!&&p7F@
*(F9F(F)F&F'FP"%bO*&F9F(F'FP!%!Q$*(F.F&F)F,F'F,#"&l)))F1*(F9F(F)F&F'F,#!&&eDF&*
(F9F(F)F(F'F,#!'XL;F,*(F9F(F)F,F'F,#"&0R*F@*&F9F(F'F,"&I="*(F)FSF%F&F'F&Fdfr*(F
)Fb[nF6F(F'F,Ff[n*(F%F(F)F@F'FP#"%*>"FP*(F%F(F)FXF'F,#"&h5*F&*&F)Fb[nF'FX#"%NAF
P*(F)Fb[nF6F(F'F(Fbq*(F%F(F)FPF'FP#"&F?'F@*(F%F(F)Fb[nF'F(!%"Q$*(F%F(F)Fb[nF'F&
#"&N^"FP*(F%F(F)Fb[nF'F,#!%huFP**F)F@F.F(F%F&F'F&Fdfr**F)FPF.F(F6F(F'FPF[[t**F)
FXF.F(F6F(F'F,Ff[n**F)F&F.F(FEF(F'F,Ffam*&F%F(F)Fb[n"$O**(F)FPFaqF(F'FPFf[n**F9
F(F%F(F'FPF)F&#"%b5F&**F.F&F%F(F'FPF)F&#"$n*FP**F.F&F%F(F'FPF)F(#!&$oBFfo**F9F(
F%F(F'FPF)F(!%[?**FaqF(F%F(F)F&F'F&#!%"p"F&**F.F,F%F(F)F&F'F&#F[`tF1**F)F&F.F(F
%F,F'F,#"$2'FP*(F%F(F)F,F'FP#"'XfVFS**FaqF(F%F(F'F&F)F(#"%f:F&*,F.F(F9F(F%F(F'F
&F)F("$(z**F.F(F9F(F%F(F'F,!%59**F.F,F%F(F'F&F)F(#"$;%F,*(F.F,F%F(F'F,#!%X8F@*(
FaqF(F%F(F'F,#!%&)GF&**F9F(F%F(F)F,F'FP"$y#**F.F&F%F(F)F,F'FP#"$"GF&*,F.F(F9F(F
%F(F'F,F)F(#!$,)F&**FaqF(F%F(F'F,F)F(#!$"zF&**F.F(F9F(F%F(F'FP#"$v%F&**F.F,F%F(
F'F,F)F(#!$@)F1*(F.F,F%F(F'FP#"$\%F1*(FaqF(F%F(F'FP"$W#*(F)F@F6F(F'F("%eB*(F)FP
F.F,F'FPF]^n**F)FPF.F(F%F(F6F(F[^s**F.F&F%F,F)F,F'F(F]bq*(F)FPFaqF(F'FXFc[n*(F)
FPF.F,F'FXFiir**F)F,F.F(FEF(F'F&F_dr*(F)F,F.F,F'F(!#'**,F.F&F%F(F6F(F'F&F)F&F`^
p*,F9F(F%F(F6F(F'F&F)F&Fa^p*,F9F(F%F(F6F(F'F,F)F(Fbil**F)F,F.F(FEF(F'F(F_\s*(F)
FXF6F(F'F&#"%&[(F&*(F)F@F%F&F'F(#"&&fDFS**F)FPF.F(F%F,F'F(#"$b*F1*&F)Fd[nF'F(!$
['*&F)Fd[nF'F&"%]8**F)F,F.F(F%F,F'F&#"%NCF1*&F)FSF'F,"%0A*(F)FSF%F&F'F(Fc[q*(F)
Fb[nF6F(F'F&Fccn*,F.F(F9F(F%F&F)F&F'F(Ficm**F.F(F%F&F)FPF'F&#!%@uFP**F.F(F6F(F'
F,F)F,!%07*,F.F(F9F(F%F(F)F&F'F&Fj_t*(F)FPF9F(F'F(Fbdn*(F)FPF.F&F'F("$E"*(F)Fb[
nF.F(F'FXF_il*(F)FXF9F(F'F,Fhgl*(F)FXF.F&F'F,!$I'**F9F(F%F,F)F,F'F(Fho**F%F(F6F
(F'FPF)F&"$a)**F%F(F6F(F'F&F)FP!%,P**F%F(F6F(F'F,F)F,!%e6**F.F(F%F(F)FPF'F&#"'l
T7F@*(F.F&F9F(F'F,F`cn*(F.F(FaqF(F'FPFjz*&FEF(F'FP!%l;*(F%F,F'FPF)F&#"%,AF1*(FE
F(F'F,F)F,!%!>"*(FEF(F'FPF)F&#"%26F&*(F%F,F'F,F)F,#FheoFP*(F%F,F'F&F)FP#!%*H'F@
*(F%F,F)FXF'F(#!&h-"F1*&F)Fd[nF'FXFdas*(FEF(F'FPF)F(#!%ZTF&*(F)FXF.F&F%F(Fgcr*&
F.F&F'FXFabq*(F)F,FaqF(F'F(F`br*(F)FXF9F(F%F(Fi\r**F9F(F%F,F'F,F)F(#!#>F&**F9F(
F%F,F'F&F)F&#!#8F&**F.F&F%F(F6F(F'FPFI**F.F&FEF(F'F,F)F(Ffz**F9F(F%F(F6F(F'FPFa
`l*(FhyF(F%F(F'F&Fbq*(F9F&F%F(F'F&F]z*(F.FPF%F(F'F&#F`]lFS*(F.F&F%F(F'FP#!&`e"F
fo**F.F&F%F,F'F&F)F&#FehtFP**F.F(F%F(F)FPF'F,#!&:u'F1*(F)F@F%F,F'F(#"$p%FP*(F)F
PFEF(F'F,#"%l5F&*(FEF(F'FPF)F,"$v#*(F%F,F'FPF)F,#"$@"F&*(F%F,F'F,F)FP#"%d5FP*(F
%F,F)FXF'F&#"%4PF1**F9F(FEF(F'F,F)F(FI*,F.F(F%F(F6F(F'FXF)F(Fhdr*,F)F&F.F(F%F(F
6F(F'FXF,*,F)F,F.F(F%F(F6F(F'FPF@*,F)FPF.F(F%F(F6F(F'F,F,**F.F(F%F,F'FXF)F(#F[i
oF,**F.F(FEF(F'FXF)F(Fhdr**F)FXF.F(F%F,F'F&FY**F)FXF.F(F%F&F'F&#"%h9FP**F)F&F.F
(FEF(F'FXF,**F)F,F.F(F%F,F'FPF\eq**F)FPF.F(F%F,F'F,F\eq**F)F,F.F(FEF(F'FPF,**F)
F&F.F(F%F,F'FXFY**F.F(F%F&F'FPF)F,"$h"**F.F(F%F&F'FXF)F&#FcapFP**F.F(F%F&F)FPF'
F(#"&6W(Ffo**F.F&F%F,F'F,F)F(#FbhtFP**F)FXF%F(F6F(F'F(#!%(H$F&**F.F(F%F(F)F,F'F
P!%Xd*(F)Fb[nF.F(F'F&"%+=**F)FXF.F&F%F(F'F&F\jr**F)FXF9F(F%F(F'F&Fccn*(F.F&F)F&
F'FXFe[s*(F.F(F%F&F'FXFcjs*(F.F(F%F,F'FXFeap*(F.F(FEF(F'FXF_al*(F)F@F9F(F'FXFc[
n*(F)F@F.F&F'FXF\en*(F)FPFaqF(F'F(Fi\r*(F)FPF.F,F'F("#=*&F.FPF'FPF`_r*&F9F&F'FP
"#!)*&FhyF(F'FP"$g"*&F)FSF'FPFiet**F.F(F6F(F'FXF)F(Fccn*(F.F(F'FXF)F@Fges*(F.F(
F'FXF)FXFjes*(F.F(F'FXF)F(Fcfs*(F.F(F'FXF)F&F`fs*(F)FXF6F(F'F(!%RO**F.F(F%F,F'F
PF)F(#"$T#F1*(F.F(F6F(F'FXF_z**F.F(FEF(F'FPF)F(#"$$=F&*,F.F(FaqF(F%F(F)F(F'F(Ff
cm*,F.F&F9F(F%F(F)F(F'F(Fa]m*(F9F(FaqF(F'FPFI*(F.F,F9F(F'FP#FfzF,*(F.F(FhyF(F'F
PFI**F.F&F%F(F'F,F)F(#"&D)fF1**F9F(F%F(F'F,F)F(#"&&Q?F&*&F)FcfrF'FX#F`dpF]cr*(F
)FXF9F(F'F(Fhen*(F)FXF.F&F'F(F[an*(F.F(F'F,F)F@#"%:mFP*(F)FXFEF(F'F,Ff[n*(F)Fb[
nF%F,F'F(#!#@FP**F)FXF.F(F%F,F'F(F^]p*&F.F(F'FP"'[C8*&F.F(F'F,!'oNY*&F.F(F'F&"'
SAm**F)FXF.F(F%F&F'F(!$>)*&F)FSF'FX"#j*(F.F(F%F(F)F@!%E5*(F.F(F%F(F'FX#FbbqF@**
F)F&F.F(FEF(F'FPFfcm*&F)Fb[nF'F("&5M"*(F)Fb[nF%F&F'F(#!%6MFP**F.F(F9F(F)F(F'F("
%!y$*$F'F,"(!RLj*$F'FP!(S&4=**F)F,F.F(F%F,F'F,#!#fF&**F)FPF.F(F%F,F'F&#!#eF,*(F
.F(FEF(F'FP#"$([F&*&F)Fb[nF'F&#!&ve&F&**F)F,F.F(FEF(F'F,!#I**F)F&F.F(F%F,F'FPF[
[n**F.F&F9F(F)F(F'F(Fcct**F.F(FaqF(F)F(F'F(!$#>*(F.F&F9F(F'FP"#v**F)F,FaqF(F%F(
F'FPF,**F)F,F.F,F%F(F'FPFY**FaqF(F%F(F)F&F'F,#F[cmF&**F.F,F%F(F)F&F'F,#"$.#FP*(
F.F(F'FPF)F@#!$X*F&**F.F(F6F(F'F&F)F,#"%b\F&*(F9F(F%F,F'FP#Fa]mF@*(F.F&FEF(F'FP
F]^n*,F.F(F9F(F%F(F)F&F'F,F_cu**F)F@F.F(F%F&F'F(Fc[q*$F'FX"'a4=**F)FPF.F(F9F(F'
F,Fccn*(F)F@F%F,F'F,F\en*(F)FPFEF(F'FXFc[n*(F%F,F'FXF)FPFiir*(F%F,F)FXF'FPF\en*
&F)FXF6F("%K8*&F)F@F%F&#!%RNF&**F.F(F%F&F'F,F)F,!$A'**F.F(F6F(F'FPF)F&#"%j5F&**
F.F(F%F&F'FPF)F&"$'R*&F9F&F'F(Fibu*&FhyF(F'F(!$%Q*&F.FPF'F(!#9*&F9F&F'F&"$+%*&F
hyF(F'F&"$+)*(F)F@F6F(F'F&!%+=*(F.F(F'F(F)FSF`dp**F)FPF.F(F6F(F'F,Fiit**F)FXF.F
(F6F(F'F&Fccn**F)F,FaqF(F%F(F'F,Febu**F)F,F.F,F%F(F'F,Ffz*(F.F&F%F,F'FP#Fa]mF1*
,F)F,F.F(F9F(F%F(F'FPF,**F.F(F6F(F'FXF)F,F`o**F)FPF.F&F%F(F'FP#F\[tFP**F)FPF.F(
F9F(F'F&Fbq**F)FPF.F(F9F(F'F(Fi\r**F)FPF9F(F%F(F'FPF[[t*&F)FcfrF'F,#"$n&FS*&F9F
(F'FXFddn**F)FXF.F&F%F(F'F,Fahr**F)FXF9F(F%F(F'F,Ff[n**F9F(F%F(F'FXF)F&Fiep**F.
F&F%F(F'FXF)F&Fj[u*(F)Fb[nF.F(F'F,Fhgl*,F.F(F9F(F%F&F'F&F)F(Fh\o*,F.F(F9F(F6F(F
'F&F)F(F[z*(F%FPF'F&F)FP#!$^"F1*(F%FPF'F,F)F,#!#\FP*(F%F&F'FXF)F(Fgjq*(F6F(F'FX
F)F(Fdar*(F)FPFaqF(F'F&Fbq*(F)FPF.F,F'F&F_]l**F)F@F%F(F6F(F'F(Fd[q**F)F@F%F(F6F
(F'F&#FefrF&**F)FPF.F&F%F(F'FXF\en**F)FPF9F(F%F(F'FXFc[n**F)FXF.F&F%F(F'FPF\en*
*F)FXF9F(F%F(F'FPFc[n**F.F&F%F,F)F,F'F&F_bm**F%F&F6F(F'FPF)F&Ff[n**F%F&F6F(F'FX
F)F(F[io**F%F&F6F(F'F,F)F,#!$x"F&**F%F&F6F(F'F&F)FPF]bu**F%F(FEF(F'FPF)F&F]^m**
F%F(FEF(F'FXF)F(Fhdr**F%F(FEF(F'F,F)F,F_`n**F.F,F%F(F'FXF)F(F\[u**FaqF(F%F(F'FX
F)F(Fhdr*(F_oF(F'FPF)F&Ffcm**F9F(F%F,F'FPF)F(FY*(F)F@F%F(F6F(Fjq*(F)FXFEF(F'F&F
ccn*(F)FXFEF(F'F(Fbq**FaqF(F%F(F)F&F'FXF,**F.F,F%F(F)F&F'FXFY**F9F(F%F,F)F,F'F&
Ficn**F.F&F%F,F'F,F)F&#F(FP**F9F(F%F(F6F(F'FXF(**F.F&FEF(F'FPF)F(FY**F.F&F%F(F6
F(F'FXFY**F9F(F%F,F'F,F)F&FY*(F)FXF9F(F'F&Ff\u*(F)FXF.F&F'F&"$+***F9F(FEF(F'FPF
)F(F(*(F)Fb[nF%F&F'FPFc[n*(F)F@F6F(F'FXFc[n*(F)F@F%F&F'FXF\en*(F)FSF%F&F'F,F\en
*(F)Fb[nF6F(F'FPFc[n*(F9F(FEF(F'FPF[[n**F.F&F%F,F'FPF)F(F[ju**F)F,FaqF(F%F(F'F&
F_dr**F)F,F.F,F%F(F'F&F`en*(F%FPF'FPF)F&#!#bF1*(F6F&F'F,F)F,F^`n*(F6F&F'FPF)F&F
cap*(F6F&F'FXF)F(F[io*(F_oF(F'FXF)F(Fhdr*&F6F&F'FXFhdr*&F_oF(F'FXFihr*(FhyF(F%F
(F'F,F]o*(F9F&F%F(F'F,F\o*(F.FPF%F(F'F,#F]oFfo**F)F&F.F(FaqF(F'F&F_\s**F)F&F.F&
F9F(F'F&F`]l**F.F&F9F(F)F(F'F&Fjbn**F.F(FaqF(F)F(F'F&Fgeu*,F)F,F.F(F9F(F%F(F'F&
F_dr**F9F&F%F(F)F(F'F(Fa]m*&F)Fb[nF%F,Fd[n*&F)FXFEF(Fi\r*(F)F,F_oF(F'F,Febu*(F)
F,F_oF(F'F(F_\s*(F)FXF%F&F6F(Fa]u*&F.FXF'F(#F(FX*&FeanF(F'FXF(*&F.FXF'FXFdgq**F
.F&F%F&F'FXF)F&Fiir**F.F&F6F(F)F&F'FXF\eq**F9F(F6F(F'FXF)F&F,**F9F(F%F&F'FXF)F&
F\eq**F)F,F9F(F6F(F'FPF,**F)F,F.F&F6F(F'FPF\eq**F)FPF.F&F%F&F'F,Fiir**F)FPF9F(F
%F&F'F,F\eq*(F.FPF)F(F'F(Fhdr*(FhyF(F)F(F'F(Fibu*(F9F&F)F(F'F(Fcct*(F)F&F9F&F'F
(Fi[l*(F)F&FhyF(F'F(Fg[r*(F)F&F.FPF'F(F,*(F9F(FaqF(F'F(Ffo*(F.F,F9F(F'F(FP*(F.F
PF)F(F'F&#"#]F,*(FhyF(F)F(F'F&Fgeu*(F9F&F)F(F'F&Fjbn*(F)F&F9F&F'F&F`]l*(F)F&Fhy
F(F'F&F_\s*(F)F&F.FPF'F&#Fa]mFP*(F.FPF)F(F'F,#FcapF,*(FhyF(F)F(F'F,Fbhq*(F9F&F)
F(F'F,F]hn*(F)F&F9F&F'F,F^dr*(F)F&FhyF(F'F,F_dr*(F)F&F.FPF'F,#F[zFS**F)F&F.F(Fa
qF(F'F,F_dr**F)F&F.F&F9F(F'F,F^dr**F.F&F9F(F)F(F'F,F]hn**F.F(FaqF(F)F(F'F,Fbhq*
*F)F&F.F(FaqF(F'FPFebu**F)F&F.F&F9F(F'FPF[[n**F.F&F9F(F)F(F'FPF]cr**F.F(FaqF(F)
F(F'FPFd]u**F)F&F.F(FaqF(F'FXF,**F)F&F.F&F9F(F'FXF\eq**F.F&F9F(F)F(F'FXF[io**F.
F(FaqF(F)F(F'FXFhdr*&F.FPF'FXF]bq*&F9F&F'FXFhdr*&FhyF(F'FXFihr*(F.FPF)F(F'FP#Fc
frF,*(FhyF(F)F(F'FPFd]u*(F9F&F)F(F'FPF]cr*(F)F&F9F&F'FPF[[n*(F)F&FhyF(F'FPFebu*
(F)F&F.FPF'FPFez*(F.F(FaqF(F'FXF_al*(F.F&F9F(F'FXF]^n*(F.FPF)F(F'FX#F[tF,*(FhyF
(F)F(F'FXFhdr*(F9F&F)F(F'FXF[io*(F)F&F9F&F'FXF\eq*(F)F&FhyF(F'FXF,*(F)F&F.FPF'F
XFejq**FaqF(F%F&F)F&F'F(Ficm**F.F,F%F&F)F&F'F(#FicmF@**F.F,F%F&F'F&F)F(#Fi\oF1*
*F.F,F6F(F'F&F)F(F`_r**FaqF(F6F(F'F&F)F(F[z**F.F(F9F(F%F&F'F,Fiz**F.F(F9F(F6F(F
'F,F]o**FaqF(F%F&F'F&F)F(Fh\o**FhyF(F%F(F)F(F'F(Ffcm**F.F(F%F&F'FXF)F(Fhio*,F.F
(F9F(F%F(F'FXF)F(Fhdr*,F.F(FaqF(F%F(F)F(F'F&F[z*,F.F&F9F(F%F(F)F(F'F&F`en**F9F&
F%F(F)F(F'F&F`en**FhyF(F%F(F)F(F'F&F[z**F.F(FaqF(F%F(F'F,F]o**F.F&F9F(F%F(F'F,F
\o**F.FPF%F(F)F(F'F&#F[zFfo**F.F(F%F(F6F(F'FXF[[n*(F%FPF'FXF)F(Fc`v*(F)F@F9F(F'
F&Fbq*(F)F@F.F&F'F&F]z**F.F(FaqF(F%F(F'F&Fbq**F.F&F9F(F%F(F'F&F]z**F.FPF%F(F)F(
F'F(Fbfu*(F%FPF)FXF'F(#!#hF1*(FaqF(F6F(F'F,F]o*(F.F,F6F(F'F,#F]oF@*(F.F,F%F&F'F
,#FjzF1*(FaqF(F%F&F'F,Fiz**FaqF(F%F&F)F&F'F&F`^p**F.F,F%F&F)F&F'F&#!"$FP**F.F,F
%F&F'F,F)F(#FbilF1**F.F,F6F(F'F,F)F(Fj^u**FaqF(F6F(F'F,F)F(FI**F.F(F9F(F%F&F'FP
FI**F.F(F9F(F6F(F'FPF[[n**FaqF(F%F&F'F,F)F(Ff_o*(FaqF(F6F(F'FPF[[n*(F.F,F6F(F'F
P#FfzF&*(F.F,F%F&F'FPFj^u*(FaqF(F%F&F'FPFI*(FaqF(F6F(F'FXF(*(F.F,F6F(F'FXFicn*(
F.F,F%F&F'FXF_bm*(FaqF(F%F&F'FXFY*,F.F(F9F(F%F&F)F&F'F&F`^p*,F.F(F9F(F%F&F'F,F)
F(Ff_o*,F.F(F9F(F6F(F'F,F)F(FI**FaqF(F%F&F)F&F'F,FY**F.F,F%F&F)F&F'F,F_bm**F.F,
F%F&F'FPF)F(Ficn**F.F,F6F(F'FPF)F(Ficn**FaqF(F6F(F'FPF)F(F(**F.F(F9F(F%F&F'FXFY
**F.F(F9F(F6F(F'FXF(**FaqF(F%F&F'FPF)F(F(*(F)FPFaqF(F'F,Fccn*(F)FPF.F,F'F,#F_dr
FP*(F)Fb[nF.F(F'FPFgfr*&F)Fd[nF'F,Fecu*(F.F&FaqF(F'FXFY*(F.F(F9F&F'FXFY*(F9F(Fa
qF(F'FXF(*(F.F,F9F(F'FXFicn**F)FXF.F&F%F(F'F(F]z**F)FXF9F(F%F(F'F(Fbq**F%F(F6F(
F'FXF)FPFc[n**F)FXF%F(F6F(F'FPFd[n**F)F@F%F(F6F(F'F,Fc[n*(F)FPF.F&F%F&Fcs*(F)FP
F9F(F%F&F_il*(F)F,F9F(F6F(Fg[r*(F)F,F.F&F6F(Fi[l*(F.F(FhyF(F'FXF(**F)F,F9F(F6F(
F'F&F_dr**F)F,F.F&F6F(F'F&F^dr**F)FPF.F&F%F&F'F(#Fi]sF&**F)FPF9F(F%F&F'F(Fi]s**
F)F,F.F(F9F(F%F(Fg[r*(F)F,FaqF(F%F(Fg[r*(F)F,F.F,F%F(F1**F)F,F9F(F6F(F'F,Febu**
F)F,F.F&F6F(F'F,F[[n**F)FPF.F&F%F&F'F&#FdasFP**F)FPF9F(F%F&F'F&#FdasF&**F9F(F%F
&F)F,F'FPF,**F.F&F%F&F)F,F'FPF\eq*,F)F,F.F(F9F(F%F(F'F,Febu*&FeanF(F'F(Ffo*(F)F
,F_oF(F'F&F_dr**F)FPF%F(FEF(F'F&Fdas**F)FXF%F&F6F(F'F(#F\`uF&**F)FPF%F(FEF(F'F(
Fb^r*(F)FPF6F&F'F&F]gv*&F)FPF6F&F_il*&F)F,F_oF(Fg[r*&F)F@F%FP#F[tF&*(F%FPF'F,F)
FPFiir*(F%FPF'FPF)F,FY*(F_oF(F'FXF)F&F,*(F%FPF'FXF)F&Fejq*(F6F&F'FPF)F,F,*(F6F&
F'FXF)F&F\eq*(F)F,F_oF(F'FPF,*(F%FPF)FXF'F&FY*(F)FPF6F&F'F,F\eq**F%F&F6F(F'FXF)
F&F\eq**F%F&F6F(F'FPF)F,Fc[n**F%F&F6F(F'F,F)FPFc[n**F%F(FEF(F'FXF)F&F,**F%F(FEF
(F'FPF)F,F@**F)FPF%F(FEF(F'F,F,**F)FXF%F&F6F(F'F&F\eq*&F.FXF'F&Fder*(F.F(FhyF(F
'F(Ffo*(F.F&FaqF(F'F(F1*(F.F(F9F&F'F(F1**F.F(F%FPF)FPF'F(Faem**F.F(F%FPF'F,F)F&
F[ju**F.F(F6F&F'FPF)F(F(**F.F(F_oF(F'FPF)F(F(**F.F(F%FPF'FPF)F(Ficn**F.F(F%FPF'
F&F)F,Ficn**F.F(F%F(FEF(F'FXF(**F.F(F6F&F'F,F)F&FY**F.F(F%F&F6F(F'FXFY*(F.F(F%F
PF'FXFaem*(F.F(F6F&F'FXFY*(F.F(F_oF(F'FXF(*(F9F(FaqF(F'F&Ffcm*(F.F,F9F(F'F&Fcan
*(F.F(FhyF(F'F&Ffcm*,F.F(F%F&F6F(F'F&F)F,FY*,F.F(F%F&F6F(F'FPF)F(F\eq*,F.F(F%F(
FEF(F'FPF)F(F&*,F.F(F%F(FEF(F'F,F)F&F(*,F.F(F%F&F6F(F'F,F)F&F\eq6"


==> anc/relativenodepoly6.m <==
M7R0
I2relativenodepoly6,d\jl*(%&beta2G"""%(absbetaGF&%"dGF&#!)*es&)*""$*(%'alpha1GF
&F(""&F'""%#!)T9&R""#C*(%'alpha4GF&%&beta1GF&F'""#!&Ko$*(F5F6%&beta3GF&F'F+#"&N
>(F6*(F5F&F'F6F(F/#")dR7Q"#[*(F-F&%'alpha2GF6F5F&"$g$*(F5F6F9F&F'F&"'&G.$*(F5F+
F'F&F(F&#"(vK!RF+*(F5F&F(F.F'""'#!'t1#)"$?"*(F-F&F(F+F'F/#")lHwT"#=*(F5F.F'F&F(
F6#!'\D?"$S#*(%&beta5GF&F'F6F(F6"%(*f*(F9F&F'F6F(F&#!(UyH*F+*(F5F&F%F6F'F6#!'n#
)GF6*(F%F&F9F&F(F6"&Sw"*(F(F+F5F/F'F/#!%nAF2*(F-F&F5F+F(F6#!(D&f:FI*(F-F6F9F&F'
F+#"&Nc"F6*(F5F&F'F6F(F&#!,H)R9(3%"$!=*(F5FIF'F.F(F&#F&FL*(F5F6F'F6F(F&#"*T"ex?
FI*(F5F&F(F+F'FI#"'H8\FP*(F-F&F5F+F'F+#!'!\)QF+*(F-F&F5F&F(F6#!(&oNyF6*(F5FIF'F
+F(F&#"$:#"#O*(F-F&%&beta4GF&F(F&!%S<*(FAF&F5F6F'F+#!(v<h""")*(F-F&F(F&F'F/#!),
)Q5(FP*(F-F6F5F+F(F/#"$:'F6*(F5FIF'F&F(F+Ffp*(F-F6FjpF&F'F6"$7)*(F-F6F5F6F(F&"&
]l#*(FAF6F5F&F'F6!&;%=*(%'alpha3GF&F5F&F'F&!'=QY*(%&beta6GF&F'F+F(F&"#&)*(F5F6F
'F6F(F+#!)bY=sF_q*(F-F&F5F&F%F&"(?H\"*(FAF&F%F&F(F&"&+M)*(FAF&F^rF&F5F&"$?(*(F5
F.F'F6F(F/#"%NNF?*(F-F6F9F&F'F&"&Z">*(F5F&FjpF&F'F.#"%\6F6*(F-F&F(F6F'F/#!*R6Tv
'F?*(F%F&F9F&F'F&"'!Q(=*(F-F&F5F6F'F/#!(&zDD"#;*(F(F_qF-F&F'F/#"&D]'F\t*(F-F/F5
F6F'F&#!$p'F/*(F5F/F%F&F(F.#!"&F2*(F5F+F%F&F'F.#"$T&F/*(F%F+F'F&F(F&#"%"p%F+*(F
%F&F'F&F(F+#")NT%=%F/*(F-F&F%F&F'F6#!(**[@%F6*(F-F6F5F6F'F+#!'v$f(F_q*(FVF&F'F&
F(F6!%im*(F-F&F%F6F'F6!&;"e*(F%F&FjpF&F(F6FL*(F-F+F%F&F'F&"%"G'*(F-F&F5F+F'F6#"
)$43/#Fhp*(FAF&F5F6F'F&!(K2="*(F-F6F5F&F%F&!&S3'*(F5F6F9F&F(F+!&!p7*&F-F&F'F.!(
sWa$*(F5F6FjpF&F'F6"%xg*(F^rF&F5F6F'F&"&Qz**(F5F&FjpF&F'FI#!#TF6*(F^rF&F5F&F(F&
"&+h(*(F-F6F5F&F(F/#!'l=5F6*(F%F+F'F6F(F6#"$J"F6*(F%F6F'F6F(F&"'kA=*(F9F&F'F+F(
F&"(tIZ"*(F5F6F%F6F'F+#!%l_F/*(F5F/F'F&F(F.#"&J]'F\t*(F-F&F5F&F'F6#"*.$QrzFfo*(
F5F&F%F&F'F6!($44)**(F5F&F'F+F(F&")%)G'**)*(F5F/F%F&F'F&#!&b1"F6*(F-F6F5F&F'F6#
!(8`6%F/*(F5F+F%F&F'F+#"&&H")F/*(F-F&F5F6F'F6#!)"\)GQF_q*(F-F/F5F&F'F&#"%4lF/*(
F5F+F9F&F'F6#"&(G7F+*(F5F+F'F6F(F/#!(`VF%F\t*(F-F&F5F+F'F&#!(f1c#F6*(F5F&FVF&F(
F6FL*(F^rF&F5F6F(F+!%IC*(F5F6F9F&F'F6#!'v&*GF6*(F5F+F%F&F(F+#!'b6;"#7*(F5F6F9F&
F'F/#!%0)*F6*(F5F&F%F6F'F+#"'&QW"F/*(F-F&F5F/F'F&#"'$)y7F6*(F5F&FVF&F(F&!%g:*(F
%F6F'F/F(F&#"&tb(F/*(FAF6F5F&F(F6"%]8*(F5F&FjpF&F'F+#"&:`(F6*(F5F6F9F&F'F.#"$&p
F6*(F5F&F%F6F(F/"%b=*(F5FIF'F/F(F&#!#<F?*(FAF&F5F6F'F6#"(T,<)Fhz*(F5F&FVF&F'F&!
%G!)*(F-F&FVF&F'F6"%C;*(F5F.F'F&F(F&#!'T'f$"#I*(F9F6F'F+F(F&"$i"*(FjpF&F'F&F(F+
"&O\"*(F^rF&F9F&F'F6Fj\l*(F-F/F5F&F(F6#"$D#F6*(F-F&F5F/F'F6#!'zQfF2*(F5F&F%F6F'
F/#!&D)>F/*(F-F&F5F/F(F/#"%&3*Fhz*(F^rF&F5F&F'F6#"(e:<"F+*(F5F6F'F+F(F6#"*$=Bd7
F?*(F-F/F%F&F(F&Fet*(F-F&F5F/F'F.#"$@&F\t*(F5F+F%F&F(F&"'&3="*(FAF&F9F&F'F+"&+i
"*(F%F+F'F+F(F&#"$"zFI*(F5F/F%F&F'F/#"$N)F2*(F5F6F%F&F'F+#!(0F@$F_q*(F-F&F%F&F(
F6"'?_\*(F5F6F%F&F(F&#!(&3;6F6*(F-F&F5F+F'F/#"'ltGFP*(F5FIF'F&F(F&#"&J'="#!**(F
%F&FjpF&F(F&Fc[l*(FAF&F5F+F(F&"&qm#*(F5FIF'F+F(F6#Fc\lF2*(F5FIF'F6F(F6#FgpF2*(F
5F+F'F/F(F&#!)>-K<"$W"*(FAF&F5F&F%F&!'SQ7*(F5F&F'FIF(F&#!(`(yTFb`l*(F9F6F'F/F(F
6#F&F6*(F9F&F'F6F(F+#"(Z]%QFI*(F-F+F5F6F'F&#"&$oJF6*(F%F&F'F&F(F/#!(s]z&F+*(F-F
&F5F.F'F/#"$n"F2*(F5F6F'F+F(F&#!+tD[3=F]al*(F5F+F'F&F(F+#")p8W6F2*(F5F/F'F6F(F+
#"'t'f)F?*(F5F6F%F6F(F&!%]#)*(F5F/F'F+F(F+#!&;X"""**(F^rF&F%F&F(F6"%gF*(F5F&F%F
6F(F&"&5S(*(F5F&F9F&F'F.!%Na*(F-F6F5F6F(F6#!(X[L"Fhz*(F5F&F'F.F(F&#")$HZ$[F^]l*
(F5F6F'F+F(F+#")@K^mFP*(F-F+F9F&F'F+#!$X#F6*(F-F+F5F6F(F6"%?9*(F%F&F'F6F(F+#!)&
*)*HxF_q*(F-F&F5F+F(F&#!(X&37FI*(F5F.F'F6F(F6#"&B\#F^]l*(FarF&F'F6F(F&!$D#*(F9F
&F'F&F(F/#"'eGpF+*(%'alpha5GF&F5F&F'F&!%k<*(F-F&F5F&F(F/#"(&**>@F6*&F-F&F'F/#")
CgDgF+*(F5F&F%F&F'FI!$=$*(F5F.F'F+F(F6#!%._F2*(F5F&F9F&F(F&"'qX7*(F-F&F5F+F%F&"
&!35*(F5F6F%F6F'F/#"$D'F/*(F9F&F'F.F(F&"&b![*(FjpF&F'F/F(F&#"&&)\&F6*(F-F&F%F&F
'F+"'l$R)*(F5FIF'F/F(F6#F&F?*(F5F+F9F&F'FI#F&FI*(F-F+F5F&F(F+#!%]?F+*(F%F6F'F+F
(F&#!'DXKF/*(F5F&F%F&F9F&"&g,#*(FAF&F5F&F(F6"'lmk*(F-F&F5F+F(F.#!'N59F2*(F5F&Fj
pF&F(F&"&?a"*(F%F&FjpF&F'F+!%l;*(F5FIF'F6F(F+Fg`l*(F4F&F5F6F'F&!%9S*(F5F&F'F&F(
F/#"*>B+?'"#s*(F%F6F'F6F(F+#"&>B#F/*(F4F&F5F6F(F6"#g*(F5F6F%F6F(F6"%v;*(FAF6F5F
6F(F6F^]l*(F4F&F%F&F(F&!$?"*(F5F&FjpF&F(F6"&]s"*(F5F6F'F6F(F/#"*,8!)*=F?*(F5F6F
jpF&F(F6"$I'*(F-F6F9F&F(F6"%!Q"*(F^rF&F%F&F'F&"&5&R*(F%F&F9F&F'F."$&e*(F%F+F'F/
F(F6Fdal*(FjpF&F'F6F(F6#!'^1BF6*(F%F&FjpF&F'F6"%/^*(F-F6F%F&F(F+!%?G*(F%F+F'F+F
(F6#!#>F6*(F5F&F9F&F'F+!'qpS*(F5F+F'F.F(F&#"'"\G"Fhz*(F4F&F%F&F'F&Fdel*(FAF&F5F
6F(F+"&D:$*(F-F&FjpF&F'F+#"&N=$F6*(F-F&F5F&F(F."'a$f$*(F9F6F'F&F(F&"%@6*(F^rF&F
5F6F'F+"&!y=*(F-F&F5F.F'F.#!"$F_q*(F5F+F9F&F'F&!&O+"*(F(F.F5F/F'F6#!&`'yF?*(F5F
/F'F&F(F+#!(6!e%*F]al*(F5F/F'F&F(F&#"(\De"F_cl*(F5F&F%F&F'F+"(MGo#*(F-F&F5F/F'F
/#!&Xo#F?*(F-F&FVF&F'F+!$N(*(F5F6F%F&F(F6#!(]CM#F+*(F9F6F'F&F(F6!#x*(F-F&F9F&F(
F&"&?J)*(F-F&F9F&F(F+!%ga*(F5F/F%F&F(F+#!%vJF2*(F-F&FVF&F(F&Fcil*(F-F6F%F&F(F6!
&gq#*(F5F&F9F&F'F6#"(@L1)FI*(FcelF&F5F&F(F&Fcil*(F5F6F%F&F(F.#!'vzUF2*(F-F&F5F+
F(F+#"'DhnF_q*(FAF&F5F+F'F+#"&&yZF/*(F-F6F^rF&F5F&FB*(FjpF&F'F+F(F6#"&Dh*F6*(F-
F6F5F+F(F&"&&*H"*(F-F&F5F6F(F.#"'&HC#F/*(FAF&F5F&F'F&"(FS8$*(F%F&F'F+F(F+#"*6ne
0"F2*(F5F+F%F&F(F/#"%5"*F+*(F-F&F5F.F(F/#F.F+*(FjpF&F'F6F(F&"''o5#*(F5F+F'F6F(F
6"("pu>*(F5F+F%F&F(F.#!%DMFhz*(F-F&FAF&F5F&"'g)3#*(F5F6F'F&F(F6#"*$e!QP"F/*(F-F
+F%F&F(F&!$5$*(F5F/F%F&F(F&#!%N")F6*(F5F&F'F6F(F+#",j]+oO"F]al*(F-F&F^rF&F5F&!&
Sw"*(F-F&F5F.F(F+#!$N'F2*(F-F+F9F&F'F6#FhqF+*(F^rF&F5F+F'F6#FhvF+*(F^rF&F9F&F'F
&Fdel*(F-F6F5F&F'F&#"((y4cF/*(F5F.F'F6F(F+#!$4*F6*(F-F6F%F&F'F6#"($H]5FI*(F-F6F
%F&F(F&"&:>%*(F-F&F9F&F'F&!'(31%*(F5F&F'F&F(F.#"+$4\x(>FL*(F5FIF'F6F(F&#!$*zF\t
*(F-F&FjpF&F'F6!&Ub$*(F5F6F'F/F(F&#")$ea"QF\t*(F-F&F%F6F(F&"%!R'*(F-F&F%F6F(F6"
%]))*(F5F&F9F&F'F/#"'b$)>F+*(F-F6FAF&F%F&FB*(F-F&F5F.F(F.#!""F2*(F-F/F5F&F(F&#!
$:"F6*(FAF&F%F&F'F6"'BtP*(F-F6F5F6F(F+#"&:)HF6*(F5F6F%F6F(F/F.*(F5F6F%F6F'F.#!#
RF/*(F^rF&F%F&F'F6!&Hh$*(F-F+F%F&F'F6!%Gd*(F-F&FVF&F'F.!#@*(F%F&F'F.F(F&#!'X_yF
6*(F5FIF'F6F(F/F_gl*(F-F6F9F&F(F&!$+**(F5F&F'F+F(F6#"+0'*4"R&F]al*(F5F+F'F+F(F6
#!),`PIFihl*(F-F&F5F6F%F&!'SqD*(F9F6F'F+F(F6!"(*(F-F+F5F&F(F6!%:'**(F-F&F5F&Fjp
F&"%S]*(F%F&F'F6F(F/#"(j3+)FI*(F-F&F5F&F9F&!'gF7*(F-F6F5F+F'F6#!'zdGFhz*(F5F&F%
F6F'F&"'I"*H*(F%F6F'F6F(F/"&pb"*(FVF&F'F.F(F&"$M"*(F-F&FVF&F'F&Fdel*(FjpF&F'F+F
(F+"%S"**(F-F&F5F&F(F+#!)g`z6F+*(F%F&F'F+F(F&#!)JcD#)FI*(FAF&F5F+F(F6"%Xv*(F-F6
F5F+F(F6#"%&p(F6*(F5F/F'F/F(F&#"&l4'F2*(F5FIF'F&F(F6F`cm*(F-F+F5F6F'F6#!&(pdFI*
(F5F6FjpF&F(F&!%!Q%*(F-F6F9F&F'F6#!&b\$F6*(F-F6FjpF&F'F/#"$v"F6*(FAF6F5F&F(F&!$
q&*(F-F+F5F+F(F&#!$I(F+*(F%F+F'F6F(F&!$^'*(F%F&F'F6F(F&#")0U`gF6*(F5F&FVF&F'F6F
fjl*(F5F+F9F&F'F.#!#8F6*(FAF&F5F6F(F&"&&oU*(F5F+F'F6F(F+#"(2)oRFihl*(F5F+F9F&F(
F/#"#5F+*(F-F+F5F&F'F&!&u.(*(F9F&F'F&F(F+!':#f'*(FAF&F%F&F(F6!&gh&*(F5F6F%F&F'F
I#"%t>F2*(F5F/F'F&F(F/#!&`k&F?*(F-F6F5F&F(F+"'vd6*(FAF&F5F+F'F&"'![-"*(F-F&F5F6
F'F.#"'*[L"F\t*(F5F6FjpF&F'FIFdal*(F%F6F'F&F(F+!&As#*(F-F+F5F+F'F&!$#o*(F-F/F5F
6F(F6#F.F6*(F^rF&F5F+F(F6"$5#*(F-F6FjpF&F'F+#Fa]mF6*(F-F&F9F&F'F6#"(^[=#FI*(F-F
+FAF&F5F&FL*(FVF&F'F/F(F6"$+'*(F5F6F%F6F'F6#FhyF6*(F-F6F5F6F'F6#"($4'z(F2*(F-F&
FjpF&F(F6Facl*(F-F&FAF&F5F+"%gL*(FAF&F5F/F'F/#FfflF2*(F4F&F5F&F(F&!%S6*(F5F&FVF
&F'F/"$&H*(F-F/F%F&F'F&#!$Z"F6*(F5F&F'F&F(F+#!+xO5*f'F^il*(F-F6F5F&F(F6"'D'*H*(
F-F&F5F6F'F&"(Ji@**(FjpF&F'F&F(F&!'9N@*(F-F&F5F/F(F6#"&l>#Fhz*(F-F&F%F6F'F/#!&&
*G"F/*(F5F&F%F&F'F/!'h3P*(F9F6F'F.F(F&F&*(F-F&F5F&F'F+#"(rh7&Fhz*(FAF&F5F6F(F/#
"&b#zFI*(F5F+F%F&F'FI#F`jmF/*(F%F6F'F&F(F6"'i2M*(F9F6F'F6F(F&#!%J7F6*(F5F6F%F6F
(F+!$]"*(F^rF&F5F&F%F&Fgfm*(F-F/F5F6F'F6#"$>$F+*(F9F&F'F&F(F&"(GCC$*(F-F6F5F+F'
F+#"&vm%F_q*(F5F6F'F&F(F/#!)$**=2*Fhz*(F5F/F'F6F(F6#!(:i">F2*(F%F&F9F&F'F6!'Cw6
*(F5F6F%F&F'F6#")`SG5FI*(F5F&F%F6F'FI#F]wF/*(F5F+F'F&F(F6#!*PhMM'F]al*(FAF6F%F&
F'F&!$#))*(F%F&F(F.F'F&#!(V)3jFI*(F5F&F%F6F'F.#"%:9F/*(F-F6F5F6F'F&#!($zuAF/*(F
%F6F'F&F(F&!']2?*(FAF6F(F6F'F&"%?A*(F-F&F5F6F(F6#")&pXZ$Fhz*(F5F&FVF&F'FIF&*(F9
F&F'F6F(F6#"((R]=F6*(F5F+F9F&F(F6#"%]LF+*(F5F&F(F_clF'F.#"%<PF_q*(F-F+F5F&F'F+#
!&!osF+*(F5F&FjpF&F'F/#!&lH"F6*(F%F&FjpF&F'F/Fj]n*(FAF6F5F6F'F&!%2?*(F5F&F%F&F(
F6#")&p-p"F+*(F-F&F5F/F'F+#"&v,)F\t*(FAF&F5F+F(F+!%+U*(F-F/F%F&F'F6#"$.#F+*(F%F
&FjpF&F'FIF&*(F-F&F5F.F'F+#!$X&F_q*(F5F+F'F+F(F+#!(Jm;#F2*(F%F&F9F&F'F+"&bx$*(F
-F&F5F+F'F.#!%jfFI*(FAF&F9F&F(F&!%!o"*(F-F&FVF&F'F/Fbim*(F9F&F'F/F(F6#"&pa*F6*(
F-F+F5F+F(F+#FetF+*,F-F&F5F&F%F&F'F&F(F6#"("**\")Fhz*(F4F&F5F&F(F6"%+F*(F-F&F%F
6F'F&"&FF**(F5FIF'F&F(F.Fho*(F5F+F'F&F(F.#!(tq.$F2*(F5F6F'F6F(F6#!*.@qq$F2*(F5F
IF'F&F(F/Fb\l*(F5F.F'F/F(F6#"$.%F\t*&F-F/F%F&F^]l*(F-F&F5F6F(F&#!(bg!QF6*(F^rF&
F%F&F(F&Feen**F-F6F5F&F'F&F(F+#!(l"ePFhz**F-F&FAF6F5F&F'F&Fian**F-F&F^rF&F5F&F(
F6F`fn**F-F+FAF&F5F&F(F&!#?**F-F+F5F&F'F&F(F6#"&<k)F/**F-F6FAF&F%F&F(F&!#g*(F%F
6F'F6F(F6#!'L)G)F/*(F5F6F%F&F'F&#!(J2b(F6**F-F6FAF&F5F6F'F6"%w7**F-F6FAF&F5F6F(
F&!$!R**F^rF&F5F&F'F&F(F6"'Pq8*,F-F&FAF&F5F&F'F&F(F6#"'L"p#F6*&F5F+F(F/#!)NA*e"
F?*&F9F&F(F6"'SR_*&F5F&F'F/#")i[=fF+*&F-F&F'F6#"*G`=r*"#:*&F(""(F'F&"'M#='**F-F
&F5F&F(F.F'F&#!)BVUeF^il**F-F&F5F&F(FIF'F&"'E"o#*&F(FIF'F&#!)\>ePFI*&F(F.F'F&!'
LQj*&F(F_qF'F&"']1M*&F(F_clF'F&#!'&*G7F6*&F(F/F'F&#"*d&4J;F+*&F-F&F'F&!)wdNG*&F
(F+F'F&#!)rbvXF6*(F(F[jnF-F&F'F6#"'r\RF6*(F(FIF-F&F'F6#!(0PV"F6*(F5F&F'FIF(F6#!
)n+tRFT*(F-F&F(F/F'F6#")mJbFF+*(F^rF&F5F+F(F+!#5*(F5F&F(FIF'FI#!&l/"F/*(FAF&F5F
&F(F+"'+&H#*(F-F&F(F+F'F6#")t?JnF_cl*(F5F&F(F_qF'FI#"$l(F\t*(F-F&F^rF&F5F6"%?D*
(F9F&F'F&F(F6#!(HR^$F+*(F5F&F9F&F'F&!(&>kA*(F-F&F(F6F'F6#!+z">IW&FL*(F5F&F(F[jn
F'FI#"%$)GF/*(F5F6F%F6F'F&!&a]"*(F-F&F(F&F'F6#!*h"*[s&"#X*(F-F6F5F+F(F+!%0@*(F(
F_qF-F&F'F&#!&v9"F6*(FVF&F'F6F(F&!%U`*(F5F+F'F6F(F&#!*&)[2L#F]al*(F-F&F(F.F'F&"
't1#)*(F-F+F5F6F(F+!$0%*(F-F&F9F&F'F+!'0)e"*(F4F&F5F6F(F&!$!y*(FAF&F%F&F(F+!%!G
&*(F^rF&F5F6F'F6!&&yf*(F(F[jnF-F&F'F&!&!\')*(FjpF&F'F6F(F+!&wk"*(F-F6FAF&F5F&!%
+()*(F-F&F5F/F(F&#"&&))fF6*(F(FIF-F&F'F&"']RJ*(FAF&F9F&F'F6F_em*(F-F&F5F&F'F&#!
*$>]/6Fhjm*(F5F/F%F&F'F.#!#:F_q*(FarF&F'F/F(F&Fg`o*(F5F.F'F+F(F&#!$6)F/*(F5F6F'
F.F(F&#!)*pxy""#!)*(FAF6F%F&F'F6Fhq*(F-F&F%F&F(F/!&![)**(F5F6F'F/F(F6#"'Jb$*F\t
*(F5F&F'F/F(F&#!*4c!3kFhp*(F5F6F'F&F(F+#"+TQ**f9F]al*(F5F&FVF&F'F+Fbhl**F-F&F5F
&F(FIF'F6#!(vKp"F_q*,F-F6F5F&F%F&F'F&F(F&#!&`D"F6*&F(F+F'F6#"+4W]*3#"#S*(FjpF&F
'F+F(F&#!'X"3#F6*(F5F/F'F&F(F6#"(<'z$)F?*(F5F&F%F&F(F&!(vX2%*(F-F&F5F.F(F&#!%F;
F6*(F5F/F%F&F(F6#"%DJF+*(F-F&F5F6F(F/#!(XAc%Fhz*(FAF&F9F&F(F6Facl*(F^rF&F9F&F'F
+Fa]m*(F5F.F'F6F(F&#"'"fD'FT*(F-F&F(F/F'F&!(gB-%*(F5F+F'F/F(F6#"(&p))>F?*(FVF&F
'F&F(F&"%'z%*(F5F&FjpF&F'F6!'(f="*(F-F&F5F.F'F&#!%J@F6*&F'F6F(F6#",R7KUQ*Ffo*(F
5F&F%F6F(F6"&0S#*(FVF&F'F+F(F6!%IE*(F-F/F5F&F'F6#!%@')FI*(F-F&F5F6F(F+#"&:3%F/*
(F-F&F(F+F'F&#!(!eE)*F+*(F-F&F(F6F'F&#")n+tRF6*(F5F+F%F&F(F6#"&!*H#F+*(F%F&FjpF
&F'F.!#F*(F-F&F4F&F5F&F[s*(F-F&F(F&F'F&#")7]r;F+*(F5F.F'F&F(F.#"$m"F.*(FVF&F'F/
F(F&!$!*)*(F5F&F%F&F(F.#"(:gJ"Fhz*(F-F+F5F+F'F6#FhvFP*(F%F+F'F&F(F+#"#ZFI*(FarF
&F'F&F(F&"$u#*(F(F/F5F+F'F+#"(Lo#\Fihl*(F^rF&F5F&F(F6!&g1'*(FAF&F5F+F'F6#!&hp*F
6*(F-F&F%F6F(F+!%gC**F-F&F5F&F(F+F'F+#"*:Z,*HFihl*(F%F+F'F6F(F+!"#*(F^rF&F5F+F(
F&!%g9*(F5F&F%F&F(F+#"(X*e7Fhz*(F5F/F%F&F'F6#"&J6"FI*(F-F&F5F/F(F.#!$&GF/*(F5F+
F9F&F(F&!%+b*(F5F/F%F&F(F/#"#DF+*(F5F&F%F&F'F."&]D#*(F5F&F9F&F'FI#"%\5FI*(F-F6F
5F6F%F&Fgfm*(F-F&F(F.F'F+#")&45B"F_q*(F%F6F'F+F(F6"&2I'*(F5F6F%F&F'F.#!&6i#F_q*
(F5F+F'F+F(F&#"(Tp:&F_q*(F-F6F5F6F'F/#"'N%y"Fhz*(F^rF&F5F6F(F&"%g()*(F(F_qF-F&F
'F+#!'D@<F\t*(FAF6F%F&F(F&F^hn*(F-F&F5F6F9F&Fcfl*(F^rF&F5F+F'F&!%#4%*(F5F&FjpF&
F(F+!%!*[*(F5F+F%F&F'F/#!%v"*F/*&F(F+F'F+#!*lNL'oF\t*(F5F6FjpF&F'F.#!#LF6*(F5F&
FVF&F'F.F`fo*(FVF&F'F+F(F&"%!*H*(F%F+F'F.F(F&Fdal*(F5F6F%F&F(F+#"(:./'F2*(F-F&F
%F&F(F&!(S9G"*(F5F&FjpF&F'F&"'G;>*(F5F&F9F&F(F6#!(qjL"F+*(F5F6F'F&F(F&#!+"3p@A%
Fb`l*(F-F&FjpF&F'F&"&-*Q*(FAF&F5F&F(F&!(SbF"*(F-F+F9F&F'F&!$%H*(F5F6F9F&F(F6"&?
L#*(F5F&F'F&F(F6#"*p:[D"Ffo*(F-F&F5F.F(F6#FfflF+*(F%F6F'F.F(F&#!%.))F/*(F5F6Fjp
F&F'F/#"$X%F6*(F5F&F'F/F(F6#!*&fM!*oF?*(FjpF&F'F/F(F6#!&:.#F6*(F-F/F5F6F(F&#!#l
F6*(F-F&FjpF&F'F/#!%vuF6*(F%F&FjpF&F'F&Fh\l*(F-F&F5F&F(F&#")chSSF+*(FAF&F5F/F(F
/#F.FI*(F5FIF'F+F(F+#F&Fhp*(FjpF&F'F&F(F6"'ND8*(F%F&F'F+F(F6#!)N*p?"F2*(F5F&F%F
&F'F&")Cbw<*(F5F/F'F/F(F6#!&6**)F?*(F-F.F5F&F(F&Fadm*(F-F&F5F.F'F6#FjhoF^]l*(F5
F/F'F+F(F6#"'bR5FI*(F-F+F5F&F(F&#"&I&QF+*(F-F6FjpF&F'F&Fian*(F5F.F'F&F(F/#!%R^F
\t*&F(F[jnF'F6#!)Vj69Fhjm*(F5F+F9F&F'F+#!%b<F6*(F5F&F9F&F(F/#"&SE)F+*(FAF&F5F6F
(F6#!(:GN"FI*(F-F+F5F6F(F&"%D8*(F-F.F5F&F'F&#F]^nFhjm*(F-F+F5F+F'F+#!%X5Fhz*(F%
F&F'F/F(F&"(1vE$**F-F&F5F&F(FIF'F+#"'.IIF/*(F5F+F'F&F(F/#")^d#3(F]al*(F-F6FAF&F
5F6"%g7*(F5F+F9F&F(F+!$+"*&F(FIF'F6#"+8qs[^FB*(FAF6F5F&F'F&"&V2#*(F-F+F5F&F'F6#
"'sn_F_cl*(F-F&F(F&F'F+#")lP*3#F6*(F^rF&F9F&F(F&Fcil*(F5F+F%F&F'F&"'@UD*(F-F&F5
F&F'F.#")._U5F^il*(F-F&F(F6F'F+#"*05&ffF\t*(F%F6F'F&F(F/!&8P#*(FAF6F5F6F'F6Ffhn
*(F5F6F9F&F(F&"&5q(**F-F&F5F&F(F.F'F+#!(VW%=F/*(F-F&FAF&F9F&F[s*&F(F.F'F6#")@^$
o)F^il*(F9F&F'F/F(F&#!((pNAFI*(F-F&F(F+F'F+#!)DKG7F6*(F%F+F'F+F(F+Fagl*(F-F&F(F
/F'F+!(D>a(*(F5F.F'F+F(F+#"%V;F2*(F^rF&F5F6F(F6"%I%)*&F(F_qF'F6#!(Ncb"F6*(F-F&F
AF&F5F6!&+R'*(F9F6F'F6F(F6#"#rF6*(FAF&F5F&F'F+"'&er)*(F(FIF-F&F'F+#"(DYN#F/*(F5
F/F'F6F(F/#"'>a:F?*(F5F.F'F.F(F&#"#TF2*(F-F&FAF&F%F&!&gf"*(F5F6FjpF&F(F+!#I*(F-
F+F5F&F%F&"$S)*(F(F[jnF-F&F'F+#!'v'['F/*(F-F+F5F6F'F+#"&&*R#F_q*(F-F&F5F&F%F6Fc
fl*(F-F6F5F+F'F&"&r0&*(F9F&F'F+F(F6#!'/C(*F+*(F%F&F9F&F'F/!%bl*&F-F&F'F+!)!3nJ&
*(F5F/F'F.F(F&#!&v7"F?*(F-F&F5F&F'F/#!(_i`'F_cl*,F-F&FAF&F%F&F'F&F(F&"%L\**F-F&
F5F&F(F/F'F6#"("4e(*F_q**F-F6FAF&F5F&F(F6Fh[l*(F5F+F%F&F'F6!&V$***(F-F6F5F&F'F+
#"(bq%eF\t*(F-F&F%F&F'F&"(8VZ#*(FAF6F5F6F(F&Fhhn*(F-F&F%F6F'F+#"&lW(F/*(F5F6F'F
&F(F.#!)())yL&FT*(F%F+F'F&F(F6#!$*QF6*(F%F&F'F&F(F6#")`oNGFI*(F(F_qF-F&F'F6#"'0
[5F_q*(F5F6FjpF&F'F+#!%NJF6*(F-F&F^rF&F%F&F[s*(F5F&F9F&F(F+"&qz&*(F^rF&F5F&F'F+
#!'D!G$F6*(F9F&F'F6F(F/!'YD>*(F5F6FjpF&F'F&!&wA"*(F-F&F(F.F'F6#!*,AV7"F^il*&F(F
_clF'F6#"(TC7"F_q**F-F&F5F&F(F.F'F6#")")o/BF2*&F(F/F'F6#!,4$4gMAFfo**F-F&F5F&F(
FIF'F/#!&ni*F_q**FAF6F5F6F'F&F(F&#Fj[mF6**F-F&F5F&F'F/F(F6#")***3i"F2*&FAF6F5F6
Ffbp*,F-F6FAF&F%F&F'F&F(F&"$P"*&F-F&F'FI#"(sWa$Fiin**F-F&F5F&F(F/F'F/#!'F%['F2*
*F-F&F5F&F(F/F'F+#!(8-)fF2*&F(F_qF'F+#"(v[b#F/**F-F6FAF&F5F6F(F6F^]l*&F(F.F'F+#
!(&\2&*F_q*(F%F&F'F/F(F6#")0"[P"F2*(F5F&F(F[jnF'F&#!)*Ql."Fhjm*(F-F&F9F&F(F6!&!
3b*(F^rF&F5F&F(F+!%gN**F-F&F5F&F(F+F'FI#!&on"F+*(F-F+F9F&F(F&Fign*(F9F6F'F/F(F&
F\w*(F5F&F%F&F(F/#!(SyK#F+*(F9F&F'F+F(F+!'+5J*(FAF&F5F+F(F/Feq*(F5F/F'F+F(F&#!(
T`W"F]al*(F-F6F5F6F(F/#"&N.)Fhz*(FAF&F5F&F'F6#!(*zAZF6*(F5F&F%F6F(F+!&!y7*(F-F&
F5F/F(F+#!&lL"F/*(F5F6F%F&F'F/#"(v:A"F2*(F-F6F5F&F(F&#!(vzD"F6*&F(FIF'F+#!*X(4z
=F\t*(F5F&F'F+F(F+#!*HqEc"F/*(FarF&F'F.F(F&F&*(FAF&F%F&F'F+!'ba;*(F-F&F%F&F(F+"
'?6E*(F-F6F%F&F'F&#!'(>!RF6*(FAF&F%F&F'F&!'E&=%*(F4F&F5F6F'F6"%_D*(F-F&F5F6F'F+
#")bEq>F\t*(F4F&F%F&F'F6Fj\l*,F-F&FAF&F5F6F'F&F(F&#!&rZ"F6*,FAF&F5F&F%F&F'F&F(F
6#!&&[cF6*&F(F[jnF'F+#"(bnj%F/**F-F/F5F&F'F&F(F&#"%rZF2*,FAF&F5F&F%F&F'F&F(F&!&
zT"**F-F&F5F&F(F.F'FI#"%NIF/*(F(F[jnF-F&F'F/#"'b]CF/**F-F+FAF&F5F&F'F&Fa]p*&F'F
+F(F6#!+NA!\U$F_q**F-F6FAF&F%F&F'F&Fian**F-F&F5F&F'FIF(F6#"'T_DF2**F-F&F5F&F'FI
F(F&#"'Hi7F_q**F-F&F^rF&F%F&F'F&Fdel*(F(FIF-F&F'F/#!'D&*))F/**F-F6FAF&F5F&F'F6!
&Hy"*(F-F&F(F/F'F/#"(:va)F+**F-F&F5F&F(F/F'FI#!&Hd$F2**F-F&F5F&F(F/F'F.#"'(f!QF
2*&F-F6F5F6"'N+S*&F-F6F%F&"&I2)*&FAF&F5F6"'gW#)**F-F&F5F&F'F.F(F&#!)PCn8Ffbo*&F
5F&F(F.!(w%zl*&F5F6F(F.#!)VJ76Ffbo*&F%F&F(F/"'?*=***F-F&F^rF&F%F&F'F6Fj\l**F-F&
F5F&F'F.F(F6#!(F1\$F2**F-F&F5F&F(FIF'F."$X&**F-F&F^rF&F%F&F(F&Fcil**F-F/F%F&F'F
&F(F&#Ff\qFhz**F-F&F5F&F(F.F'F.#!&V#*)FI**F-F&F5F&F(F+F'F.#"'0T%*F_q**F-F&F5F&F
(F+F'F/#!)Ld%="Fhz**F-F&F5F&F(F.F'F/#"(DUz#F2**F-F&FAF&F(F&F'F6#!(x5#RFI**F-F&F
AF&F(F6F'F6!&sC'*(F-F&F(F&F'F.#"(`(yTFI**F-F&FAF&F(F+F'F6#"'ZjXF+**F(F/F-F&FAF&
F'F6#!%4yF6*&F^rF&F5F&"'SW@*&F-F+F5F&"&?H$*&FAF&F%F&"'!os"*$F5F+!)!>I5"**F-F&F^
rF&F5F&F'F6!&Xi$**F(F/F-F&FAF&F'F&"%5<*(F-F&F(F+F'F.#!(XmX#FI*(F-F&F(F.F'F.#F[_
oF_q**F-F&FAF&F(F+F'F&!&?m'**F-F&FAF6F5F&F(F&F^hn**F-F&FAF&F(F6F'F&"&gt#**F-F&F
AF&F5F&F(F+!%SP**F-F&FAF&F(F&F'F&"'5iG*&F'F+F(F&"*Sf8t"*&F-F.F5F&FI*&FcelF&F5F&
F[s*$F'F6!*g"e#G)*,F-F&F5F&F%F&F'F6F(F&#"(k,6"F+*(F5F&F(FIF'F&#!*(\`V!*FB*&F(F/
F'F+#"*&yZb")F_q*&F(F_clF'F+#!(DM%=F\t*&F(F_clF'F/#"'0kpF\t*&F(F/F'F/#!+pC'Gx#F
ihl*&F'F/F(F&#!*K2A'>F+*&F'F/F(F6#",*fnYk6Fihl*&F(F[jnF'F/#!(j;v"F/*&F(FIF'F/#"
*LJ*)Q'F]al*&F(F.F'F/#")h^x5F2*&F(F_qF'F/#!'v^'*F/*(F(F_qF-F&F'F.#Fd^oF\t*(F-F&
F(F6F'F.#F[foF\t**F(F/F-F&FAF&F'F+#"&DG"F/*&F(F+F'F/#"*p:Gf#F\t**F-F&FAF&F(F+F'
F+#!'D)\#F6**F-F&FAF&F(F6F'F+"&+8&**F-F&FAF&F(F&F'F+#"(vl9#F/*,F-F&F^rF&F5F6F'F
&F(F&Fj[m**FAF6F%F&F'F&F(F&Ff\q*(F5F&F(FIF'F6#"("yyVF+**F-F&FAF&F(F&F'F/#!(&yKC
Fhz*(F5F&F(F[jnF'F6#"($>&4)F_q*&FAF6F%F&FB*&F5F6F(FI#!*j&e8:FB*&F5F&F(FI"(I$o8*
*F-F&FAF&F(F6F'F/!&!Q>**F-F&FAF&F(F+F'F/#"'NJGFI**F(F/F-F&FAF&F'F/#!%X[F/**F-F&
F^rF&F5F6F(F6F^il**F-F&FAF&F5F6F(F+Faz*,F-F&F5F&F%F&F'F&F(F&#!'dhyF6*(F5F&F(F_c
lF'F&#"'p(G"F_q*(F5F&F(F_qF'F&#"(6(Q>F_q*(F5F&F(F.F'F+#")&*z=EF/*(F5F&F(F_qF'F+
#"(fj."F\t*(F5F.F'F&F(F+#"&")H)F^il*(FAF&F9F&F'F&F^jl*(F5F/F%F&F'FI#F&F2*(F5F&F
'F6F(F6#!+$)R'[f"Ffbo*(F5F/F%F&F'F+#!%DFF_q*(F5F6F%F6F'FI#F&F/*(F4F&F5F&F'F&"&'
[T*(F5F&F(F_clF'F6#!'2rIF\t*(F5F&F(F_qF'F6#!(Vo]"F_q*(F5F&F(F.F'F6#!*rRY**)F^il
**F^rF&F%F&F'F6F(F&Ff^o*&F5F6F'F+#!*Z5!=6F2*(F5F&F(F_clF'F+#"&(GVF/*(F5F&F(F/F'
F+#!*zc'Q<Fhp**F-F6FAF&F%F&F'F6Fhq*&F(F+F'F.#Fc[oF\t*&F(F_qF'F.#"'D.<F/**F(F/F-
F&FAF&F'F.#"$b)F/**F-F&FAF&F(F+F'F.#!&bm"F6**F-F&FAF&F(F6F'F."%?M*&F^rF&F%F&!&+
i"*&F-F+F%F&!%!e#*&F^rF&F5F6!&SW'**F-F&FAF&F(F&F'F.#"'0J9F/*(F5F&F(F[jnF'F+#!(F
/">F/*&F(F.F'F.#FfjnF_q*(F-F&F5F+F(F/#"&XW$FI*(F5F/F'F6F(F&#!'(e)\F?*&F(FIF'F.#
FdjnF?*(F-F+F%F&F(F6"$g%*(F5F&F(FIF'F+#!(d)prFhp*(FAF&F5F&F(F/!'Xc5*(F5F+F9F&F'
F/#FfflFI*(F^rF&F5F+F'F+#F\bpF6*&F(F[jnF'F.#"'<"4$F/*(F-F&F%F&F9F&Fgfm*(F-F+F5F
+F(F6"#N*(F5F6F9F&F'FIFa\o*(F%F&F9F&F(F&"&?L"*(F%F&F'F6F(F6#!(%3@iF+*(F%F+F'F/F
(F&F`jm*(F5F.F'F/F(F&#!#**F\t*&F'F.F(F6#!*Z/)\oF2*(F%F6F'F/F(F6#!&(zRF/*(F%F&F9
F&F(F+!%?\**F(F.FAF&F5F&F'F+"&gR"*&F4F&F5F6F^]o*&F-F/F5F6"$0"*&F4F&F%F&F[s*&F'F
.F(F&")'RU:"*&F(F/F'F.#F^[oF2*&F(F_clF'F.#F[[oF\t*(F(FIF-F&F'F.#"'vp:F/*(F(F[jn
F-F&F'F.#!&XK%F/**F-F&FAF&F(F+F'FI#"%JLFI*(F5F&F(F[jnF'F/#"'^C%*F_q**F(F/F-F&FA
F&F'FI#!#dF/**F-F&F^rF&F5F6F'F&Fehl*(F5F&F(F/F'F/#")@RwQF\t*(F5F&F(F_clF'F/#!&h
1&F\t**F-F&F^rF&F5F6F(F&Fa_o**F^rF&F%F&F'F&F(F6Ffu**F-F&FAF&F(F&F'FI#!&@'GFhz*&
F%F&F(F+!(D)pU*&F-F&F5F+"(gA<"*&F-F&F9F&"'g'o"**F-F&FAF&F(F6F'FI!$G#*(F-F&F(F/F
'F.!'&z-&**F(F[jnF-F&F5F&F'F&#"&FH%F6**F(F.FAF&F5F&F'F/#!&Rl"F/*,FAF&F5F&F%F&F'
F6F(F&"%>:*&F(F_clF'FI#"%$>)F\t*&F(F/F'FI#!*d&4J;FB*&F'FIF(F&#!)'RU:"Fiin*&F'FI
F(F6#"*Z/)\oFB*&F(F[jnF'FI#!'RI5"#?**FAF6F5F&F'F&F(F&#"%BUF6*&F(FIF'FI#")\>ePF[
s*&F(F.F'FI#"'LQjFL*&F(F_qF'FI#!&b8"F/*,F-F6F5F&F%F&F'F&F(F6#!&$zcF/*&F(F+F'FI#
")d=D:F_ao*&F4F&F5F&!&!)y"*&F-F/F5F&!$0(*&F-F+F5F6!&q/"**F(F/F-F6FAF&F'F&!$q#**
F(F/F-F&F^rF&F'F&!$S&*,F-F&F^rF&F5F&F'F&F(F&"%gV*&F9F&F'F&"(WMo#**F(F[jnF-F&F5F
&F'F6!&Cb#*,F-F6F5F&F%F&F'F6F(F&"$'G*&F9F&F'F6!(2lF#**F(F[jnF-F&F5F&F'F+#"&Vv&F
/**F(F/F-F&F^rF&F'F6"%L7**F(F/F-F6FAF&F'F6#Fd]sF6*&F5F&F%F&!)?km7**F-F6FAF&F5F6
F'F&F\dn*,F-F6FAF&F5F&F'F&F(F&#"%(\%F6**F-F&F5F&F'F&F(F/#!)`17ZF2**F-F&F5F&F'F&
F(F&#!+6h<!)GFb`l**F-F&F5F6F'F&F(F&#"*()*>.5F2**F-F&F%F&F'F&F(F&#"(/@h*F+**F5F&
F%F&F'F6F(F&#!):P3zFhz**F5F&F%F&F'F&F(F&#")qZ;DF+**F5F&F%F&F'F&F(F6#!)"Rwh"F6**
F-F&FAF&F5F&F'F&!'F,X**F-F&FAF&F5F&F(F&"&!Rw**F-F6F5F&F'F&F(F&#")0$HE"F_q**FAF&
F5F&F'F&F(F&"()RKK**F-F&F5F&F'F&F(F6#"*f%f*G"F2**FAF&F%F&F'F&F(F&!']R@**FAF&F5F
6F'F&F(F&#!(>o9#Fhz**F-F6F5F6F'F&F(F&#!'vMQF/**F-F6F%F&F'F&F(F&#!(JQG"Fhz**F-F&
F5F&F'F6F(F&#"*,/O(oF2**F-F&F5F6F'F6F(F&#!)x;WEF_q**F-F&F5F6F'F&F(F6#!)d@ckF\t*
*F-F&F%F&F'F6F(F&#!(Qt8*F+**F-F&F%F&F'F&F(F6#!(Z%GLF+**F-F&F5F+F'F&F(F6#"'X1mF6
**F-F&F5F+F'F&F(F&#"(>F?#Fhp**F-F&F5F+F'F6F(F&#"'r<XF_q**F-F&F9F&F'F6F(F&"'l*4#
**F-F&F9F&F'F&F(F&#!'s/kF+**F-F&F5F&F%F&F'F+#!(0.e"F/**F-F&F5F&F%F&F'F6#"(^J'yF
I**F-F&F5F&F%F&F'F&!(kX@#**F-F&F5F&F%F&F(F&"'Ir8**F-F&F5F&F%F&F(F6#!(&>G8F+**F5
F&F%F&F'F6F(F6"(kQX%**F5F&F%F&F'F+F(F&#"(YWw(F+**F5F&F%F&F'F&F(F+#!('o-CF+**F5F
6F%F&F'F6F(F&#"(d6u$F2**F5F6F%F&F'F&F(F&#"(ht5"FI**F5F6F%F&F'F&F(F6#")b&)zBF2**
F5F6F%F&F'F+F(F&#!(N(GDF2**F5F6F%F&F'F6F(F6#!(\X&RF_q**F5F&F9F&F'F&F(F&#!(>9F#F
I**F4F&F5F&F'F&F(F&F\[s*(F-F&F(F&F'FIFaal**FAF&F5F&F'F&F(F+!'5fi*,F-F6FAF&F5F6F
'F&F(F&F`\q**F4F&F5F6F'F&F(F&Fj[m**F-F&F^rF&F5F6F'F6Faaq*&F'F&F(F&")o"RB**(F(FI
F-F&F'FIFc\o**F-F/F5F6F'F&F(F&#Fj[mF2*&FAF6F5F&!%S*)**F-F6F5F&F%F&F'F6#!'8e6F6*
*F5F6F%F&F'F+F(F6#"'$Ho$F+*(F-F&F(F6F'FIF[\o**F-F6F5F&F%F&F'F&"&))Q***FAF&F5F&F
%F&F'F+Fj[l*(F(F_qF-F&F'FIF[]o**FAF&F5F+F'F&F(F&#!&.`%F6**F5F6F%F&F'F/F(F&#"'z^
eF2**F-F6F9F&F'F&F(F&"%ND**F-F6F9F&F'F6F(F&#!%nbF6**F-F6F5F&F%F&F'F+#"&DK(F/**F
AF&F5F+F'F&F(F6#!'Vf8Fhz**FAF&F5F+F'F6F(F&#"&[&=F+*(F-F&F(F.F'FIFJ**F-F&F%F&F'F
&F(F+!'W2m*,F-F&F^rF&F%F&F'F&F(F&Fcgo**F5F6F%F&F'F6F(F+#"'da8F6**F-F&F5F6F'F+F(
F&#")$H'pIF2**FAF&F9F&F'F6F(F&Ff^o**F-F&F5F&F'F+F(F&#!*(f-!4*Fihl**F-F&F5F+F'F&
F(F+#!(:YS&Fihl**F-F6F5F+F'F&F(F&#!'848Fhz**F-F6F5F+F'F6F(F&#"&Xt"FI**F-F6F5F+F
'F&F(F6#!'8x8F2**FAF&F5F&F%F&F(F&F`hl**FAF&F5F&F%F&F(F6Feil**FAF&F5F&F%F&F'F6Fe
do**F-F6F5F&F%F&F(F&"%qr**FAF&F5F&F%F&F'F&Fe\p**FAF&F9F&F'F&F(F&Fcdo**F-F6F5F&F
%F&F(F6"%&o)*(F-F&F(F+F'FIF]p**F-F&F5F/F'F&F(F&#!'\@^F2**F-F&F5F/F'F6F(F&#"&X5#
F/**F-F&F5F/F'F&F(F+#"&$RwF2**F-F&F%F&F'F+F(F&#"(@rj)FI**F5F&F%F&F'F&F(F/#")(p.
W"Fhz**F-F&F5F6F%F&F(F6"&XN#**F-F&F5F6F%F&F'F6#!'BqGF6**F-F&F5F&F%F&F'F/#"'D^wF
hz**F-F&F5F6F%F&F'F+#"'0A9F/**F-F&F5F6F%F&F(F+!&0F"**F-F&F5F&F%F&F(F+"&vi&**F-F
&F9F&F'F&F(F6"'E+8**F5F&F%F&F'F/F(F&#!(OAi"F+**F5F&F%F&F'F6F(F+#"(d#yPF/**F5F&F
%F&F'F+F(F6#!(<%oYF/**F-F&F5F+F'F6F(F6#!'y1\F+**F-F&F5F+F'F+F(F&#!(0`h#Fihl**F-
F&F9F&F'F6F(F6!'-I6**F-F&F9F&F'F+F(F&#!'&))>'FI**F-F&F5F6F%F&F'F/#!&:$>F/**F-F&
F%F6F'F&F(F6#!&&fGF6**F-F&F%F6F'F6F(F&#"%2=F/**F-F&F5F6F%F&F(F&"&!*f(**F-F&F5F&
F9F&F(F&"&!)["**F-F&F5F&F9F&F(F6"&5t"**F-F&F%F6F'F&F(F&#!&h>"F6**F-F&FjpF&F'F&F
(F&Fghp**F-F&F%F6F'F6F(F6#"&dn$F/**F-F&F5F&F9F&F'F6!'0s6**F-F&F5F&F9F&F'F&"'-(*
=**F-F&FjpF&F'F6F(F&#!&44"F6**F-F&F5F&F9F&F'F+"&Nr$**F-F&F5F&F9F&F'F/!%vj**F-F&
F5F/F'F&F(F6#!&>V(F\t**F-F&F5F/F'F6F(F6#"&p[%F\t**F-F&F5F/F'F+F(F&#!%"p%Fhz**F-
F&FjpF&F'F+F(F&#"%lgF6*,F-F&FAF&F5F&F'F&F(F&#!(jVC"FI**F(F/F-F6FAF&F'F+#!%D?F/*
*F-F&F%F6F'F+F(F&"%%="**FAF&F5F&F'F&F(F6#!)62S:Fhz**F-F6F5F&F'F&F(F6#!(qpv"F+**
F-F&F5F&F'F&F(F+#"*\sIb$Fhp**F-F6FAF&F5F&F(F&!$I'**F-F+F5F&F'F&F(F&#!'JEiFP**F^
rF&F5F&F'F&F(F&#!'lAiF+*&F5F+F(F+#!)lLMTF?**F-F&FAF&F5F&F(F6!&q'f*(F-F&F(F/F'FI
#"'f05F+**F(F/F-F&F^rF&F'F+#Fd`tF6**F%F&F9F&F'F/F(F&!$h***F-F&F^rF&F5F&F(F&!%+7
**F-F&F^rF&F5F&F'F&"&y3%**F-F6FAF&F5F&F'F&"&N,#**F5F6F%F&F'F&F(F/#!'v`)*F2**F-F
&FAF&F%F&F'F6Fccm**F5F&F9F&F'F&F(F+#!'z[MFI**F5F&F9F&F'F6F(F+#"&JB#F6**F%F&F9F&
F'F+F(F6!%**f**F-F&FAF&F5F6F(F6"%g%)**F%F&F9F&F'F+F(F&"%MA**F-F&FAF&F5F6F'F&"&v
p***F-F&FAF&F5F&F'F6#"(jF8"F+*&F5F+F'F6#!)8W2bFhz**F-F&FAF&F5F6F(F&"%!\)**F-F6F
5F&F'F6F(F&#!)b(R9(F?**FAF&F5F6F'F6F(F&#"'0!H(F/**FAF&F5F6F'F&F(F6#"(Htv#F_q**F
-F6F5F6F'F&F(F6#"(@K7)F?**F-F6F5F6F'F6F(F&#"(zw\%F?**F-F+F%F&F'F&F(F&#"%2_FI**F
AF&F5F&F'F6F(F&#!)"*\&p$Fhz**F-F&FAF&F%F&F(F&F[q**F-F+F5F6F'F&F(F&#!&XJ"Fhz*&F5
F&F'F+!)a])*[**F^rF&F5F6F'F&F(F&!%#z(**F^rF&F%F&F'F&F(F&Fcdo**F-F&FAF&F%F&F'F&F
]]p**F-F&FAF&F5F6F'F6!&*3f**F-F&F5F&F'F6F(F6#!)"[V@"F_q**F-F&F%F&F'F6F(F6"'")Q(
)**F-F&F5F6F'F6F(F6#"*L^R."F?**F-F&F5F6F'F&F(F+#!($)oM*F2**FAF&F%F&F'F&F(F6"'7E
8**FAF&F%F&F'F6F(F&"'R2@**F5F&F9F&F'F+F(F6#"'"f\#F6**F-F6F%F&F(F&F'F6#"'8u$)F_q
**F5F&F9F&F'F/F(F&"&2z$**F-F6F%F&F(F6F'F&"&(zj*(F(F[jnF-F&F'FIFh]o**F5F&F9F&F'F
&F(F6#"(^.P"F6*(F-F6FjpF&F(F&F^hn*&F5F&F'F6#"*=9Di'Fiin*&F5F6F(F6#!+ksFJ7F_^o*&
F5F&F'F&")')fr<*(F5F&F(F_qF'F/#!'0r9F\t*&F5F&F(F&!*C%)o@"*&F5F6F'F&#!+R!>jx"F^]
l*&F5F6F'F6#"+<`(\L#Fb`l*&F5F6F(F&#"*rB(HqF^]l*&F%F&F'F&!(+!y%**&F%F&F'F6#")#*=
y<F+*&F%F&F(F&")SfS8*(F%F6F'F+F(F+"%SF*(F5F&F(F.F'F/#!(&=THF6*&F-F6F5F&!':Pu*&F
-F&F5F&"(%Hhz*&FAF&F5F&!(gai"*(F5F&F'F&F(F&#"+`j*Q?)F^]l*&F5F&F(F6")(4i'=*&F5F+
F'F+#")&[l\"F\t*&F5F+F'F&#")FG-XF/*(F5F&F(FIF'F/#!($H(4#F2**F4F&F%F&F'F&F(F&Fcg
o*&F9F&F'F+#"(:=#=F6**F5F6F%F&F'F&F(F+#!(LEX&F2*&F%F&F(F6!(!*>c#*&F5F+F(F&#"(bz
.$F/*(F5F6F9F&F(F/"%]=*&F5F+F(F6#")l)*>XFhz*&F-F&F5F6!(I#Rq*&F-F&F%F&!(S"[5**F(
F[jnF-F&F5F&F'F/!%7U*&F5F&F(F+#")([0J*F6*&F5F6F(F+#!)$RCW)F2**F5F&F9F&F'F6F(F&#
"'z!H(F6*(F5F&F(F.F'F.#"(<H'[F^]l*(F5F&F(F_qF'F.#"%8EF\t*(F5F&F(F+F'F.#!)`$e`*F
L**F5F&F9F&F'F+F(F&!'IQ;*(F5F6F%F&F(F/#"&DW&F+*(F5F&F(F+F'F/#"+"zj#o6F]al**F(F.
FAF&F5F&F'F.#"%F7F6*&F9F&F(F&!(S!*G"*,FAF&F5F&F9F&F'F6F(F6F^fp*,FAF&F5F&F9F&F'F
&F(F&"%UA*,FAF&F5F&F9F&F'F&F(F6!$a"*,FAF&F5F6F%F&F'F&F(F&F[u**F-F6F5F&F9F&F'F&F
ehl**F-F6F5F&F9F&F'F+#FbhlF6**F-F6F5F&F9F&F'F6Faaq**F-F6F5F&F9F&F'F/#Fj]nF6*,FA
F&F5F6F%F&F'F6F(F&!%`>*,FAF&F5F6F%F&F'F&F(F6#!%n6F6*,FAF&F5F6F%F&F'F6F(F6#"$$RF
6*,FAF&F5F6F%F&F'F+F(F&#F`_lF6*,FAF&F5F6F%F&F'F&F(F+#FagoF6*,FAF&F5F&F9F&F'F+F(
F&"$C$*,FAF&F5F&F9F&F'F6F(F&F\`n*,F-F6F5F&F9F&F'F6F(F6F]fp*,F-F6F5F&F9F&F'F&F(F
6Ff]m*,F-F6F5F&F9F&F'F+F(F&F`]l*,F-F6F5F&F9F&F'F6F(F&F[`n*,F-F6F5F&F9F&F'F&F(F&
Fj[m**FAF&F5F/F'F6F(F&!$&R**FAF&F5F/F'F&F(F&#"&DT"Fhz**FAF&F%F6F'F6F(F&F[`n**FA
F&F%F6F'F+F(F&F`]l**FAF&F%F6F'F6F(F6F]fp**FAF&F%F6F'F&F(F&Fj[m**FAF&F%F6F'F&F(F
6Ff]m**FAF&F5F/F'F+F(F&"#l**FAF&F5F/F'F&F(F+#FbimFhz**FAF&F5F/F'F&F(F6#!%0;F_q*
*FAF&F5F/F'F6F(F6#"%l7F2**FAF&F5F6F%F&F'F/F]^p**F-F6F5F/F'F&F(F6#F_buF\t**F-F6F
5F/F'F&F(F&#FcauF2**F-F6F5F/F'F6F(F&#F`auF6**F-F6F5F/F'F&F(F+#FbimF2**F-F6F5F/F
'F6F(F6#FbbuF?**F-F6F5F/F'F+F(F&#FjauF6**F-F6F5F&F9F&F(F&Fa_o**F-F6F5F&F9F&F(F6
F^il**FAF&FjpF&F'F+F(F&Fbr**FAF&FjpF&F'F6F(F&F^el**FAF&FjpF&F'F&F(F&Fcgo**FAF&F
5F6F%F&F'F6Fhv**FAF&F5F6F%F&F'F&F_[q**FAF&F5F6F%F&F(F&F\im**FAF&F5F6F%F&F(F6Fji
l**FAF&F5F6F%F&F(F+F]gp**FAF&F5F6F%F&F'F+Fdjp**F5F6F%F&F'F6F(F/#"'*)[oF2**F-F&F
%F&F9F&F'F.F`fo**F-F&F5F6F%F&F'F.#"%j8F/**F-F&F5F+F%F&F'F.F_jm**F-F&F5F+F%F&F'F
/Ffdr**F-F&F5F+F%F&F'F+F^ap**F-F&F5F+F%F&F(F/Fgjm**F-F&F5F+F%F&F(F+Fhbp**F-F&F5
F&F%F&F'F.#!&f2#F/*,F-F&F5F&F9F&F'F&F(F+#"&@S"F6*,F-F&F5F&F9F&F'F/F(F&#!%.?F6*&
F5F/F(FI#"'(\W"F]al*&F%F6F(F/"&SV"*&FjpF&F(F+Fc_o*&F-F&F5F.Ffbp*&F-F&FVF&F[s*&F
5F.F(FI#"#vF\t*&FVF&F(F6Facl*&F9F6F'F.#F`foF6*&F9F6F'F/Fj_u*&F9F6F(F6F^il*&F9F6
F'F6Faaq*&F9F6F'F&Fehl*&F9F6F'F+Fg_u*&F9F6F(F&Fa_o*&F9F6F'FIFdal*&F%F+F(F+Fa\o*
*F-F&F%F6F'F+F(F6!%.I**F-F&F%F6F'F6F(F+#!%NQF6**F-F&F5F&F9F&F(F+Fa[p**F-F&F5F/F
'F6F(F+#!&"pFF2**F-F&F5F/F'F&F(F/#!%J!*F\t**F-F&F5F6F'F/F(F&#!(hbE'F2**F-F&F5F&
F'F/F(F&#")XQr6F/**F-F&F5F/F'F+F(F6#!&.w"F2**F-F&F5F/F'F/F(F&#!$n*F2**F-F&F%F&F
'F+F(F6#!(4qj$Fhz**F-F&F%F&F'F/F(F&#!(jNM%Fhz**F-F&FjpF&F'F+F(F6F_eo**F-F&FjpF&
F'F/F(F&#!%&z"F6**F-F&FjpF&F'F6F(F6FW**F-F&FjpF&F'F&F(F6Ffu**F-F&F%F6F'F/F(F&#!
%f>F/**F-F&F5F6F%F&F(F/Ff\u**F-F&F%F6F'F&F(F+"%<N*,F-F&F5F6F%F&F'F/F(F&!$,&*,F-
F&F5F&F%F&F'F/F(F&#"'&*fAFI*,F-F&F5F6F%F&F'F&F(F/#!%XMF6*,F-F&F5F6F%F&F'F6F(F+!
%Sf*,F-F&F5F6F%F&F'F+F(F6#!&d=#F/*,F-F&F5F&F9F&F'F+F(F6#!&6?"F6*,F-F&F5F&F9F&F'
F6F(F+!%HQ**F-F&F5F+F'F/F(F&#"&^`'F_q**F5F&F%F&F'F/F(F6#"'5:UF+**F5F&F9F&F'F/F(
F6!&K&>**F5F&F9F&F'F6F(F/#"'&)e=FI**F5F&F9F&F'F+F(F+#"&#R<F+**F5F&F9F&F'F&F(F/!
&Em%**F5F6F%F&F'F&F(F.#"'b#)[F2**F5F6F%F&F'F/F(F6#!'f")=Fhz**F5F6F%F&F'F+F(F+#!
&"RFFI*&FAF&FjpF&F[s*,F-F&F5F&F%F&F'F&F(F/!&do%**F-F&F9F&F'F+F(F6#"&0S*F6**F-F&
F9F&F'F&F(F+"&Z`"**F-F&F9F&F'F6F(F+#!&FO$F6*,F-F&F5F&F%F&F'F+F(F6#"(&\u9Fhz*,F-
F&F5F&F%F&F'F6F(F+"%$o***F-F6F5F6F%F&F(F+Fg`o**F-F6F5F6F%F&F(F&!%!>#**F-F6F5F6F
%F&F'F/#F^^pF/**F-F6F5F6F%F&F'F6#FhvF6**F-F6F%F6F'F&F(F&F`\q**F-F6F%F6F'F6F(F&#
F\`nF/**F-F6F%F6F'F&F(F6#Ff]mF6**F-F6F%F6F'F+F(F&"#")**F-F6F%F6F'F6F(F6#F^fpF/*
*FAF&F5F&F%F&F'F/Fhcn**F-F6F%F&F'F+F(F&#!(>.B"F2**F-F6F5F&F%F&F'F/#!&ND"F/**FAF
&F5F&F9F&F'F/Fj]n**FAF&F5F&F9F&F'F+Fbhl**FAF&F5F&F9F&F'F6Ffjl**FAF&F5F&F9F&F'F&
Fh\l**FAF&F5F&F9F&F(F&Fc[l**FAF&F5F&F9F&F(F6FL*,F-F6F5F6F%F&F'F&F(F&#F[uF6*,F-F
6F5F6F%F&F'F&F(F6#F_`uF/*,F-F6F5F6F%F&F'F6F(F&#F\`uF6*,F-F6F5F6F%F&F'F&F(F+#Fag
oF/*,F-F6F5F6F%F&F'F+F(F&#F`_lF/*,F-F6F5F6F%F&F'F6F(F6#Fb`uF/**FAF&F%F&F'F+F(F&
!'AS5**F5F&F%F&F'F6F(F/!'S#>(**F5F&F%F&F'F+F(F+#!(@h`&Fhz**F5F&F%F&F'F&F(F.#!($
[&Q"Fhz**F-F6FjpF&F'F+F(F&#FbrF6**F-F6FjpF&F'F6F(F&#F^elF6**F-F6FjpF&F'F&F(F&Ff
\q**F-F6F5F6F%F&F(F6"$:$**F-F6F5F6F%F&F'F&!%Qh**F-F6F5F6F%F&F'F+#FejpF/**F5F6Fj
pF&F'F6F(F+!"'**F5F6FjpF&F'F+F(F&Fd`u**F5F6FjpF&F'F&F(F+Ff`u**F5F6FjpF&F'F+F(F6
#F[hrF6**F5F6FjpF&F'F.F(F&#F+F6**F5F6FjpF&F'F/F(F6F`av**F5F6FjpF&F'F+F(F+Fdal**
F5F&FVF&F'F&F(F&Fa_u**F5F&FVF&F'F+F(F&Fh`u*$F9F6F^]o**F5F+F%F&F'F+F(F+"$&z**F5F
+F%F&F'F/F(F6#"$^(F6**F5F+F%F&F'F6F(F/#"%XtFhz**F%F&F9F&F'F/F(F6"%Y5**F%F&F9F&F
'F.F(F&"$["**F%F&F9F&F'F6F(F+Fjfu**F%F&F9F&F'F+F(F+"%+5**F%F&F9F&F'F&F(F+"%Mq**
F5F&F%F6F'F.F(F&"##)**F5F6F9F&F'F&F(F/Ffiu**F5F&F9F&F'F.F(F&#!&(>EFI**F5F6F9F&F
'F.F(F&"#$)**F5F6F9F&F'F/F(F6#"%(f"F6**F5F6F9F&F'F6F(F/"$$e**F5F6F9F&F'F+F(F+"%
=7**F5F+F%F&F'F&F(F.#"$v'F/**F5F6F%F&F'F.F(F&#!&F-'F2**F5F+F%F&F'F.F(F&#"$n$Fhz
**F5F&F%F6F'F/F(F6#"%&f"F6**F5F&F%F6F'F+F(F+Fecv**F5F&F%F6F'F6F(F/#"%LBF/**F5F&
F%F6F'F&F(F/#!%**oF/**F5F6FjpF&F'F/F(F&F]em**F5F6FjpF&F'F&F(F&F[u**F5F6FjpF&F'F
6F(F&F\`u**F5F6FjpF&F'F6F(F6Fa`u**F5F6FjpF&F'F&F(F6F^`u**F5F/F%F&F'F&F(F6#!&DX"
F2**F5F/F%F&F'F6F(F6#"%N5F_q**F5F/F%F&F'F6F(F&#!&D&>F2**F5F/F%F&F'F/F(F&#!$&=F2
**F5F/F%F&F'F+F(F6#!$X"Fhz**F5F/F%F&F'F&F(F&#"&"Q<FI**F5F/F%F&F'F/F(F6#F.Fhz**F
5F/F%F&F'F.F(F&#F.F2**F5F/F%F&F'F+F(F+Fafv**F5F&F%F&F9F&F'F&!&_X#**F5F&F%F&F9F&
F(F&!%g()**F5F&F%F&F9F&F'F6"&a@"**F5F&F%F&F9F&F(F6Ffbp**F5F&F%F&F9F&F'F+Fejp**F
5F&F%F&F9F&F'F/F^^p**F5F&F%F&F9F&F(F+F^hn**F5F&F%F&F9F&F'F.Fj[p**F5F&F%F&F9F&F'
FIF&*&F5F&FVF&Fgfm*&F9F&F'F/#!'X&f$F6*&F9F&F'F.#"&<=$F6*&F9F&F'FI#!$T)F6*&F%F&F
'F."'kq8*&F%F&F'FI#!&qe$F+*&F%F6F'FI#"$(=F6*&F%F6F'F.#!%8dF6*&F5F6F'FI#!(.AP#FB
*&F5F&F'FIFh\q*&F5F+F9F&Fcfl*&F5F+F'FI#!$V(F?*&F5F/F%F&"%+j*&F5F/F'FI#"$d)F]al*
&F5F.F'FI#!#PFT*&F%F&FjpF&Fgfm**F5F&FVF&F'F+F(F6!#9**F5F&FVF&F'F6F(F&F\`n**F5F&
FVF&F'F/F(F6F&**F5F&FVF&F'F/F(F&F]w**F5F&FVF&F'F.F(F&F6**F5F&FVF&F'F6F(F6F^fp**
F5F&FVF&F'F&F(F6Fc_u**F5F+F9F&F'F6F(F+!#6**F5F+F9F&F'F6F(F&!%!e"*&F%F+F'F+Fhdr*
&F%F+F'F/#F^^pFI*&F%F+F(F6Fd\n*&F%F+F'F6F]bm*&F%F+F'F&F_[p*&F%F+F(F&Fdho*&F%F+F
'F.#F`jvF6*&F%F+F'FIFagl*&F5F6FjpF&Fcfl*&FarF&F'F/Fbim*&FarF&F'F.Fcem*&FarF&F'F
IF&*&FarF&F(F&Fcil*&FarF&F'F&Fdel*&FarF&F'F6Fj\l*&FarF&F'F+Fa]m**F5F+F9F&F'F+F(
F+#F6F+**F5F+F9F&F'F/F(F6F&**F5F+F9F&F'F6F(F/Fagl**F5F/F%F&F'F&F(F.F\`r**F5F/F%
F&F'F6F(F/Fcfv**F5F/F%F&F'F6F(F+#!#NF/**F5F/F%F&F'F&F(F/#Fg^pF2**F5F/F%F&F'F+F(
F&#"%0FF2**F5F/F%F&F'F&F(F+#"%N9F2**F5F+F9F&F'F+F(F6!#C**F5F+F9F&F'F&F(F&#FcauF
+**F5F+F9F&F'F+F(F&"$g#**F5F+F9F&F'F&F(F+#FbimF+**F5F+F9F&F'F&F(F6#F_buF6**F5F+
F9F&F'F/F(F&Fcem**F5F+F9F&F'F6F(F6#FbbuFI**F5F+F9F&F'F&F(F/#F_\mF6**F5F+F9F&F'F
.F(F&Ff[w*,F-F&F%F&F9F&F'F+F(F6Fhiv*,F-F&F%F&F9F&F'F6F(F&F\`n*,F-F&F%F&F9F&F'F6
F(F6F^fp*,F-F&F%F&F9F&F'F&F(F&Fa_u*,F-F&F%F&F9F&F'F&F(F6Fc_u*,F-F&F5F+F%F&F'F+F
(F&F[]w*,F-F&F5F+F%F&F'F&F(F+F]]w*,F-F&F5F&F%F6F'F&F(F6F^`u*,F-F&F5F&F%F6F'F6F(
F+Fj`v*,F-F&F5F+F%F&F'F6F(F&Fbjv*,F-F&F5F+F%F&F'F6F(F+F`jv*,F-F&F5F+F%F&F'F+F(F
6Fg\w*,F-F&F5F+F%F&F'F&F(F&Fi\w*,F-F&F%F&F9F&F'F+F(F&Fh`u*,F-F&F5F6F9F&F'F+F(F&
Fd`u*,F-F&F5F6F9F&F'F6F(F+Fj`v*,F-F&F5F6F9F&F'F&F(F+Ff`u*,F-F&F5F6F9F&F'F+F(F6F
^av*,F-F&F5F6F9F&F'F&F(F&F[u*,F-F&F5F6F9F&F'F6F(F&F\`u*,F-F&F5F6F9F&F'F/F(F&F]e
m*,F-F&F5F+F%F&F'F&F(F6F_]w*,F-F&F5F+F%F&F'F6F(F6Fb]w*,F-F&F5F+F%F&F'F/F(F&Fcem
*,F-F&F5F+F%F&F'F&F(F/Fd]w*,F-F&F%F&F9F&F'F/F(F&F]w*,F-F&F5F6F9F&F'F&F(F6F^`u*,
F-F&F5F6F9F&F'F6F(F6Fa`u**F-F&F%F&F9F&F(F6FL**F-F&F5F&F9F&F'F."$j&**F-F&F5F6F9F
&F'F6Fhv**F-F&F5F6F9F&F(F&F\im**F-F&F5F6F9F&F'F&F_[q**F-F&F5F6F9F&F(F6Fjil**F-F
&F5F6F9F&F'F+Fdjp**F-F&F5F6F9F&F(F+F]gp**F-F&F5F6F9F&F'F/F]^p**F-F&F5F+F%F&F'F&
Fa\m**F-F&F5F+F%F&F'F6Fgy**F-F&F5F+F%F&F(F&F_io**F-F&F5F+F%F&F(F6F_cn**F-F&F%F&
F9F&F'F/Fj]n**F-F&F%F&F9F&F'F+Fbhl**F-F&F%F&F9F&F'F6Ffjl**F-F&F%F&F9F&F'F&Fh\l*
*F-F&F%F&F9F&F(F&Fc[l*,F-F&F5F&F%F6F'F6F(F&F\`u*,F-F&F5F&F%F6F'F/F(F&F]em*,F-F&
F5F&F%F6F'F&F(F+Ff`u*,F-F&F5F&F%F6F'F+F(F&Fd`u*,F-F&F5F&F%F6F'F6F(F6Fa`u*,F-F&F
5F&F%F6F'F+F(F6F^av*,F-F&F5F&F%F6F'F&F(F&F[u**F-F&F5F6F9F&F'F.Fi[p**F-F&F5F&Fjp
F&F(F6FL**F-F&F5F&FjpF&F(F&Fc[l**F-F&F5F&FjpF&F'F6Ffjl**F-F&F5F&FjpF&F'F&Fh\l**
F-F&F5F&FjpF&F'F.F`fo**F-F&F5F&FjpF&F'F/Fj]n**F-F&F5F&FjpF&F'F+Fbhl**F-F&FVF&F'
F/F(F&Fg`o**F-F&F5F&F%F6F'F/F]^p**F-F&F5F&F%F6F'F+Fdjp**F-F&F5F&F%F6F'F.Fi[p**F
5F&FjpF&F'F/F(F6#"%$4#F6**F5F&FjpF&F'F.F(F&#"$*HF6**F5F&FjpF&F'F6F(F+Faju**F5F&
FjpF&F'F&F(F+F[eu**F5F&F%F&F'F.F(F&#"'h9<F+**F5F&FjpF&F'F+F(F+#"%**>F6*,F-F&F5F
&FjpF&F'F/F(F&F]w*,F-F&F5F&FjpF&F'F+F(F&Fh`u*,F-F&F5F&FjpF&F'F+F(F6Fhiv*,F-F&F5
F&FjpF&F'F6F(F&F\`n*,F-F&F5F&FjpF&F'F6F(F6F^fp*,F-F&F5F&FjpF&F'F&F(F&Fa_u*,F-F&
F5F&FjpF&F'F&F(F6Fc_u**F-F&FVF&F'F+F(F&Fbr**F-F&FVF&F'F6F(F&F^el**F-F&FVF&F'F&F
(F&Fcgo**F-F&F5F.F'F+F(F&#FhtF2**F-F&F5F.F'F&F(F&#F_fvF^]l**F-F&F5F.F'F6F(F6#"$
2#F_q**F-F&F5F.F'F6F(F&#!%0RF2**F-F&F5F.F'F&F(F6#!%0HF2**F-F&F5F.F'F&F(F+#"$(GF
2**F-F&F5F.F'F&F(F/#F`jmF2**F-F&F5F.F'F/F(F&#FeivF2**F-F&F5F.F'F+F(F6#!#HFhz**F
-F&F5F.F'F6F(F+#FcfmF/**F-F&F5F&F%F6F'F6Fhv**F-F&F5F&F%F6F'F&F_[q**F-F&F5F&F%F6
F(F&F\im**F-F&F5F&F%F6F(F6Fjil**F-F&F5F&F%F6F(F+F]gp*,F^rF&F5F&F%F&F'F6F(F&F\`n
*,F^rF&F5F&F%F&F'F&F(F&Fa_u**F^rF&F5F&F%F&F'F&Fh\l**F^rF&F5F&F%F&F(F&Fc[l*(FAF&
F5F&F'F/#!'XLKF6**F-F+F9F&F'F6F(F&#!#vF6**F-F+F9F&F'F&F(F&#Ff\qF+*(FAF&F5F/F(F6
#F`ilFI*&F^rF&F9F&F[s*&F5F+F(FI#!&:j$F\t*&F9F&F(F/!'!G+"*&FAF&F%F6F^]o*&F-F6F%F
6Ffbp**F-F&FAF&F5F&F'F+#!'v:jF/**F-F&FAF&F5F+F(F6Fd\n*(F-F6F%F&F'F/#"':CTF2**F-
F&FAF&F5F+F(F&Fdho**F-F&FAF&F5F6F'F+#"&vS(F/*(FAF&FjpF&F(F&Fcil**F^rF&F5F&F%F&F
(F6FL**F^rF&F5F+F'F6F(F&Fiim*(FAF&F5F/F(F&!%v8**F^rF&F5F+F'F&F(F&Fjt**F^rF&F5F+
F'F&F(F6F[jp*(F-F6F%F&F'F+#!'0(4'F_q**F-F+F5F&F%F&F(F&!$g#**F-F+F5F&F%F&F(F6Fij
r*(FAF&F5F/F'F6#FhyFhz**F-F+F5F&F%F&F'F&!%Q8**F-F+F5F&F%F&F'F6#FaaqF+*(FAF&F5F/
F(F+!#D*,F-F&FAF&F5F+F'F&F(F6F[jp**F-F&FAF&F5F+F'F+Fhdr*&F^rF&F5F+Fd]n*,F-F&FAF
&F9F&F'F6F(F&F^el*,F-F&FAF&F9F&F'F&F(F&Fcgo*,F-F+F5F&F%F&F'F&F(F6#Ff]mF+*,F-F+F
5F&F%F&F'F6F(F&#F\`nFI*,F-F+F5F&F%F&F'F&F(F&#Fj[mF+*&F-F+F9F&FL*&F-F+F5F+"$g&**
F-F+F5F&F%F&F'F+#!$b&F6**F-F+F5F+F'F&F(F&#F[uFP*(FAF&F5F/F'F&!%4D**F-F+F5F+F'F&
F(F6#F\jpFhz**F-F+F5F+F'F6F(F&#!$<#F6*(FAF&F5F/F'F+#F_apF_q*.F-F&FAF&F5F&F%F&F'
F&F(F6Fc_u*,F-F&FAF&F5F&F%F&F(F6FL*.F-F&FAF&F5F&F%F&F'F&F(F&Fa_u*,F-F&FAF&F5F&F
%F&F'F&Fh\l*,F-F&FAF&F5F&F%F&F(F&Fc[l*,F-F6F5F&F%F&F'F6F(F6#"&>n$F/*,F-F6F5F&F%
F&F'F+F(F&#"%r^F/**F-F&FAF&F9F&F'F&Fdel**F-F&FAF&F9F&F(F&Fcil*(FAF&FjpF&F'F+Fa]
m*,F^rF&F5F&F%F&F'F&F(F6Fc_u**F^rF&F9F&F'F6F(F&F^el*&FAF&F5F/F^]o**F-F&FAF&F5F+
F'F&F_[p**F-F&FAF&F5F+F'F6F]bm*(FAF&FjpF&F'F&Fdel**F-F&FAF&F9F&F'F+Fa]m**F-F&FA
F&F9F&F'F6Fj\l*(FAF&FjpF&F'F6Fj\l*,F-F&FAF&F5F&F%F&F'F+Fbhl*,F-F&FAF&F5F&F%F&F'
F6Ffjl*.F-F&FAF&F5F&F%F&F'F6F(F&F\`n**F^rF&F9F&F'F&F(F&Fcgo**F^rF&F5F&F%F&F'F+F
bhl*(FAF&FjpF&F'F/Fbim**F^rF&F5F&F%F&F'F6Ffjl**F-F&FAF&F5F&F%F&Fgfm*(F-F6F5F/F'
F&#FhiwF6**F-F+F5F6F'F6F(F&#"$"[F2**F^rF&F5F6F'F&F(F6#!&nz#F6*(FAF&F%F&F'F/"&!p
P**F^rF&F5F&F'F6F(F&#"'H%=%F6**F^rF&F5F6F'F6F(F&#"%h;F6*(F-F6F5F&F9F&F^]o**FAF&
F5F&F'F6F(F6#"(,)\PF/**FAF&F5F6F'F6F(F6#!(<s&\F2*(FAF&F%F6F'F+Fg_u**FAF&F5F6F'F
&F(F+#!':MOFhz**F-F6F%F&F'F&F(F+"%zy*(FAF&F%F6F'F/Fj_u**F-F6F%F&F'F6F(F6!&d`&**
F-F6F5F6F'F6F(F6#!(F(>CF2*(FAF&F5F6F%F&Fcfl**F-F6F5F&F'F6F(F6#")*yK,#F?**FAF&F%
F&F'F6F(F6!'h`6*(FAF&F5F&F9F&Fgfm**F-F+F%F&F'F6F(F&#!&f8"Fhz**F-F+F%F&F'F&F(F6#
!%JLF+*(F-F6F%F6F(F&Fhhn*(F5F&F'F.F(F6#"**fV5?F_ao*,F-F&FAF&F%F&F'F6F(F&F]_t*,F
-F&FAF&F%F&F'F&F(F6Ffu**F-F+F5F&F'F6F(F&#"'fM5F+**F-F&FAF&F%F&F(F6Facl*(F-F6F%F
6F'F+#FbhlF/*,F-F&FAF&F5F6F'F&F(F6!&AS"**F-F+F5F6F'F&F(F6#!&*49FI*&F%F&F(F."'!>
?%*,F-F&FAF&F5F&F'F6F(F&#"'rN$)F/*,F-F&FAF&F5F6F'F6F(F&#"%vBF/**F-F&F%F&F'F&F(F
/#"'y"z'F+**F-F&FAF&F5F+F(F+Fa\o*(FAF&F%F6F'F6Faaq*,F-F&FAF&F5F+F'F6F(F&Fiim*,F
-F&FAF&F5F+F'F&F(F&Fjt*(F-F6F5F&F'F/#!(XW,"F\t**F-F6F5F6F'F&F(F+#!'"eK$F2**FAF&
F%F&F'F&F(F+Fb]l*(FAF&F%F6F(F6F^il**F-F&F%F&F'F6F(F+#"(iq">F+**F-F&F5F6F'F&F(F/
#"),`IGF?*(FAF&F%F6F(F&Fa_o**F-F&F5F6F'F6F(F+#"((>S9F+**F-F&F5F&F'F6F(F+#!)'z$[
FF+*(FAF&F%F6F'F&Fehl*$F'F+"*+!R,o*(F5F&F(F[jnF'F.!&?Y"*,F5F&F%F&F9F&F'F&F(F&"%
#Q**,F5F&F%F&F9F&F'F6F(F&!%1R*,F5F&F%F&F9F&F'F+F(F6F[hr*,F5F&F%F&F9F&F'F+F(F&F`
_l*,F5F&F%F&F9F&F'F/F(F6F+*,F5F&F%F&F9F&F'F/F(F&!#y*,F5F&F%F&F9F&F'F.F(F&F+**F5
F6F%F6F'F&F(F/#!"*F/**F5F6F%F6F'F/F(F6F`av**F5F6F%F6F'F.F(F&F&**F5F6F%F6F'F6F(F
/Fd`r**F5F6F%F6F'F+F(F+F&*,F5F&F%F&F9F&F'F&F(F6F_`u*,F5F&F%F&F9F&F'F6F(F6Fb`u*,
F5F&F%F&F9F&F'F&F(F+Fago*,F5F&F%F&F9F&F'F6F(F+!#7*,F5F&F%F&F9F&F'F+F(F+F&*$F5FI
"$i%*$F%F+Fd]n**F%F&FjpF&F'F&F(F&Fa_u**F%F&FjpF&F'F6F(F&F\`n**F%F&FjpF&F'F+F(F6
Fhiv**F%F&FjpF&F'F+F(F&Fh`u**F%F&FjpF&F'F/F(F6F&**F%F&FjpF&F'F/F(F&F]w**F%F&Fjp
F&F'F.F(F&F6**F%F&FjpF&F'F&F(F6Fc_u**F%F&FjpF&F'F6F(F6F^fp**F5F6F%F6F'F6F(F&!%q
B**F5F6F%F6F'F&F(F&#FcauF6**F5F6F%F6F'F&F(F6#!%:[F/**F5F6F%F6F'F6F(F6#FbbuF/**F
5F6F%F6F'F+F(F&"$!R**F5F6F%F6F'F&F(F+Faim**F5F6F%F6F'F+F(F6!#O**F5F6F%F6F'F/F(F
&#!#jF6**F5F6F%F6F'F6F(F+Fi[p*&F5FIF'F&#!&</#F^il*&F5FIF'F6#Fa`lFfo*&F5FIF(F/#F
gpF]al*&F5FIF'F/Fdfx*&F5FIF'F+#FacmF?*&F5FIF(F+Fgfx*&F5FIF(F6Fbfx*&F5FIF(F&F_fx
*&F5FIF(F.#Fc\lFT*&F5FIF'F.F\gx*&F5FIF'FI#F&F[s*&F5FIF(FIF_gx*&F5F6F%F6"&?^"*(F
5F&F(FIF'F.#"'\kXFiin*&F'F6F(F&#!+/lhiJFiin*&F'F&F(F6#F[frF+Fjp"'SU<FVFibr*$F5F
6")[#G/&F%"(+/b%F5!)!3w(QFarF[sF'"*+3ui$F9!(?R:"**F-F&F5F6F%F&F'F&"'y7I**F5F+F%
F&F'F6F(F6#"'DL8Fhz**F5F+F%F&F'F&F(F&#!'"Rc#F+**F5F+F%F&F'F6F(F&#"'(ee#Fhz**F5F
+F%F&F'F+F(F&#!&@1#Fhz*&FAF&F9F&Fibr*&FAF&F5F+!&+#))*&F-F6F9F&!%gy*&F-F6F5F+!&!
oV*(F5F&F(F/F'F.#!)^8W6F2*,F-F&F5F&F%F&F'F+F(F&#!'")olF/*,F-F&F5F&F%F&F'F6F(F6#
!(Pg!\Fhz**F5F6F9F&F'F/F(F&#!$p*F6**F5F6F9F&F'F6F(F+!%Pf**FAF&F^rF&F5F&F'F&Fdel
**FAF&F^rF&F5F&F(F&Fcil**F-F6F^rF&F5F&F'F&Fian**F-F6F^rF&F5F&F(F&F^hn**F-F&F4F&
F5F&F'F&Fdel**F-F&F4F&F5F&F(F&Fcil**F5F&F%F6F'F&F(F&#!'p/8F6**F5F&F%F6F'F&F(F+"
&,S"**F5F&F%F6F'F&F(F6#!'p"Q"F/**F5F&F%F6F'F6F(F&"&R'=**F5F&F%F6F'F/F(F&#!$J*F6
**F5F&F%F6F'F+F(F6!%Ta**F5F&F%F6F'F6F(F+#!&$)="F6**F5F6F9F&F'F6F(F&#"&(=PF6**F5
F6F9F&F'F+F(F6#!&.4"F6*&F5F6F'F.#"("R*)*)FL*&F5F&F'F.!(%)o`$*&F5F/F'F.#!&tW"F?*
$F5F.!&]Y$**F%F&F9F&F'F&F(F6!&=&G**F%F&F9F&F'F&F(F&!&uF"**F5F&FjpF&F'F+F(F&#"%N
YF6**F5F&FjpF&F'F/F(F&!$$)***F5F&FjpF&F'F+F(F6#!&(*>"F6**F5F&FjpF&F'F6F(F6#"&xl
$F6**F5F&FjpF&F'F6F(F&Fiir**F5F&FjpF&F'F&F(F&Fcbq**F5F&FjpF&F'F&F(F6Fjaq**F5F&F
%F6F'F+F(F&!$L***F5F&F%F6F'F6F(F6#"&8w(F/**F5F+F%F&F'F+F(F6#!%FeF6**F5F+F%F&F'F
6F(F+#!&bw#FI**F5F+F%F&F'F/F(F&#!%<<Fhz**F5F+F%F&F'F&F(F/#!&8r#Fhz**F5F6F9F&F'F
6F(F6#"&0)QF6**F5F6F9F&F'F+F(F&#!%Z;F6**F5F6F9F&F'F&F(F+#"&@z#F6**F5F6F9F&F'F&F
(F6!&kU$**F5F6F9F&F'F&F(F&#!'*=L"F6**F-F6F9F&F'F&F(F6F^_x**F-F6F9F&F'F6F(F6#FWF
6*(F-F6F5F/F(F6#F`ilFhz**F-F6F5F+F'F6F(F6#"&$3EF_q**F-F6F5F+F'F&F(F+#"&()y#Fhz*
(F-F6F5F/F(F/Fafv*,F-F6F5F&F%F&F'F&F(F+#F\euF/**F-F6F9F&F'F+F(F&#"%vIF6*&F-F6F5
F/Ffbp**F-F&F5F+F'F&F(F/#!&6[&F/**F-F&F5F6F'F+F(F6#!)N^08F2**F-F&F5F&F%F&F(F/#"
&!=$)F+**F-F&F5F&F'F+F(F6#!(.:g(F_q*(F-F6F%F6F'F&F\dn**F-F&F5F+F'F6F(F+#"'L3EFh
z**F-F&F5F+F'F+F(F6#"':>[Fhz*(F-F6F%F6F(F6F^]l**F-F6F5F6F'F+F(F&#!'$yJ$F_q**F-F
6F5F&F'F+F(F&#")ZRl;F2*(F-F6F5F/F(F&#FcgwF6*,FAF&F5F&F%F&F'F+F(F&Fb]y*,FAF&F5F&
F%F&F'F6F(F6Fj]y**F-F6F5F&F%F&F(F+!%XC**FAF&F9F&F'F+F(F&F]\p*(F-F6F5F/F'F/#Fffl
F?**FAF&F9F&F'F6F(F6FW**FAF&F9F&F'F&F(F6Ffu*(F-F6F5F/F(F+#FchwF6**FAF&F5F+F'F6F
(F6#"&pe#F/**FAF&F5F&F%F&F(F+Fa[p*(F-F6F5F+F'F/#!&0)=F2*,FAF&F5F&F%F&F'F&F(F+F[
eu**F-F6F5F+F'F+F(F&#!$f)Fhz*&F-F6FjpF&FB**FAF&F5F&F'F+F(F&#"($)H"eF/**FAF&F5F6
F'F+F(F&#!'r,LF/*(F-F6F5F/F'F+#F_apF\t**FAF&F5F+F'F+F(F&!$Q#**FAF&F5F+F'F&F(F+"
%SY*(F-F6F5F/F'F6#FhyF2*(F-F6F%F6F'F/#Fj]nF/*(FAF&F5F6F'F/#"'02xF2*(F-F6F%F6F'F
6Ffhn*&F5F6F'F/#"($G]bFihl*&F%F&F'F/#!(Q#f6F+*&F%F&F'F+!''pU)*&F5F+F'F/#!(0sf%F
?*&F%F6F(F&Fir*&F%F6F'F&!(I*z5*&F%F6F'F6"'!Ri'*&F%F6F(F6!'g-A*&F%F6F'F/#"&d#oF6
*&F%F6F'F+#!'B:TF6*$F%F6"'+ap*$F5F/"'I$R**&F5F&F(F/!(5HT(*&F5F6F(F/#"*&)**Q&QFi
hl*&F5F/F(F+#"(:.L"F\t*&F5F/F'F+#!(&>eFF?*&F5F/F'F/#"'bJ%)F]al*&F5F/F(F/#!'0f'*
F]al*&F5F6F%F&"(SuO$*&FjpF&F'F/"&!fP*&FjpF&F'F+!'q_;*&FjpF&F'F6"'kwP*&FjpF&F'F&
!'o,U*&FjpF&F(F&"&?H)*&F5F&F9F&"(+P_"*&F5F/F'F6#")xp)4"Fhp*&F5F/F'F&#!)L<25Fhz*
&F5F/F(F&#!(4K2%Fhz*&F5F/F(F6#!(VM"\Fhp**F5F&F9F&F'F6F(F6#!(TA[#FI*,F-F&F5F6F%F
&F'F+F(F&#Fb`rF/*,F-F&F5F6F%F&F'F&F(F+#"&*)e&F/*,F-F&F5F6F%F&F'F6F(F&"&#*z"*,F-
F&F5F&F9F&F'F&F(F&!&mL"*,F-F&F5F&F9F&F'F&F(F6#!&Rm&F6*,F-F&F5F6F%F&F'F&F(F6#!'T
z8F/*,F-F&F5F6F%F&F'F&F(F&#!'"pI"F6**F-F&F5F&F(FIF'FI"#F*&F5F/F(F.#!'4I<F?*&Fjp
F&F(F6!&+h&*&F%F6F(F+"&gk#*&FVF&F'F."$]%*&FVF&F(F&Feen*&F5F+F(F.#"(&zJkF?*&F9F&
F(F+"'+*e#*&F-F&F5F/!&?w'*&F-F&F%F6!&g)e*&F-F&FjpF&F[gp*,F-F&F5F&F%F&F'F&F(F+#!
'l!f'Fhz*,F-F&F5F6F%F&F'F6F(F6#"&Jz(F/*,F-F&F5F&F9F&F'F+F(F&#"%.\F6*,F-F&F5F&F9
F&F'F6F(F&#"%"4#F6*,F-F&F5F&F9F&F'F6F(F6"&C$=**F%F&F9F&F'F6F(F&"%x8**F%F&F9F&F'
F6F(F6"&V$=*(FAF&F5F+F'F/#!%lkF/**F5F+F%F&F'F&F(F+#"&F4&F/**F5F+F%F&F'F&F(F6#!'
<<AFhz*&F5F.F(F+#!&R:(F?*&F5F.F(F6#!&0u"Fhz*&F5F.F(F&#"&,*yF/*&F5F.F(F.#!%ZLF?*
&F5F.F'F.#"$@"F\t*&F5F+F%F&!'!Gm#*&F5F&FjpF&F_al*&F5F6F9F&!'+$e#*&F5F&F%F6!'+?D
*&F5F+F'F.#"&()['F\t*(F-F&F%F&F'F/#!'0hKF6*&FVF&F'F&F^jl*&FVF&F'F6F_em*&FVF&F'F
+F]_l*&FVF&F'F/!%5Q*&F%F&F9F&!'+)="*&F5F.F'F&#"'d66F/*&F5F.F'F6#!'(4\&F^il*&F5F
.F(F/#"&NS#F?*&F5F.F'F/#!%fsF?*&F5F.F'F+#"&:`#F\t**F(F/F-F&F^rF&F'F/#F\]oF6**F(
F/F-F6FAF&F'F/#F\]oF/**F(F[jnF-F&F5F&F'F.#"%vCF/**F(F/FAF&F5F&F'FIFjgr**F(FIF-F
&F%F&F'F&!&.T"*(F-F/F(F6F'F&"$b"**F(F.F-F&F%F&F'F6#!'"e."F/**F(FIF-F&F5F6F'F&#!
'BC>F_q**F(F.F-F&F5F6F'F6#"'Zu5F_q**F(F.F-F&F%F&F'F&#"&&oZF6**F(F/F-F&F%F&F'F6#
!'ZmPF6**F(F.F-F&F5F6F'F&#!'dQ6F6**F(F/F-F&F5F6F'F6#!)hE)o"F?**F(F/F-F6FAF&F'F.
#!$N"F/**F(F/F-F&F^rF&F'F.#FiczF6**F(F[jnF-F&F5F6F'F&#"&FD#F/**F(F/F-F&F5F6F'F+
#"(6oW#F2**F(F/F-F&F%F&F'F+#"'xU()Fhz**F(F.F-F&F5F6F'F+#"&98"F+**F(FIF-F&F5F6F'
F6#"&$4nF/**F(F.F-F&F%F&F'F+#"&Dm&F/**F(FIF-F&F%F&F'F6#"&TZ#F6**F-F&F5F6F'F+F(F
+#!'xdYF6**F-F&F%F&F'F+F(F+!'I'3$**F(F/F-F&F%F&F'F/#!&,S&F/**F(F/F-F&F5F6F'F/#!
'"3\$F2**F(F[jnF-F&F5F6F'F6#!&\A"F/**F(F/F-F&F^rF&F'FI#F_clF6**F(F/F-F6FAF&F'FI
#F_clF/**F-F&F5F6F'F/F(F6"&,<'**F-F&F%F&F'F/F(F6"&LK%*(F(F.F5F+F'F6#"'0">$F_q*(
F-F&F5F&F(FI!'I@7*(F-F&F5F&F'FI#FhhvFfo**F-F&F%F&F'F/F(F+#"'0vZFI**F-F&F5F6F'F/
F(F+#"(vNJ"F2**F(FIF-F&F%F&F'F+!%?_**F(F.F-F&F%F&F'F/#!&:l"F/**F(FIF-F&F5F6F'F+
#!&*)H#F/**F(F.F-F&F5F6F'F/#!&zJ&F2**F-F&F%F&F'F.F(F&#"'B$y#FI**F-F&F5F6F'F.F(F
&#"'fWkF2**F-F&F%F&F'F.F(F+!&'[5**F-F&F%F&F'F.F(F6#!%"4*Fhz**F-F&F5F6F'F.F(F6#!
&6H"F_q**F(F[jnF-F&F5F6F'F+#"%fJF/**F(F/F-F&F5F6F'F.#"&N.#F2**F(F/F-F&F%F&F'F.#
"&&R7Fhz**F(F.F-F&F5F6F'F."$[$**F(FIF-F&F5F6F'F/#"%z!)F_q**F(F.F-F&F%F&F'F.#"%X
CF/**F(FIF-F&F%F&F'F/"%D6**F-F&F5F6F'F.F(F+#!&fB"F6*(F^rF&F(F&F'F&"'g%)H**F-F&F
5F6F'FIF(F6#!%t5F_q**F-F&F%F&F'FIF(F6F_ir**F-F&F%F&F'FIF(F+Fdgr**F-F&F5F6F'FIF(
F&#!&*4EF2**F-F&F%F&F'FIF(F&Ffhr*(F-F6F(F&F'F&#!(NM*=F6*(F-F6F(F/F'F&#"'X'y"F6*
(F^rF&F(F6F'F&"&!3D*(F-F6F(F+F'F&"'g`L*(F-F+F(F6F'F&"%l`*(F-F6F(F6F'F&#!(0iF"F6
*(F-F+F(F&F'F&#"'&\I"F+*(F(F/F-F+F'F&"$&>*(F(F/F^rF&F'F&"%!)>*(F^rF&F(F+F'F&!&g
!o*(F-F+F(F+F'F&#!&q=$F+*(F-F&FAF&F'F&"&g"Q**F-F&F5F6F'FIF(F+#"%(=$Fhz**F(FIF-F
&F%F&F'F.!$<"**F(F.F-F&F%F&F'FIFiex**F(FIF-F&F5F6F'F.#!$L$F/**F(F.F-F&F5F6F'FI!
#=**F(F/F-F&F%F&F'FIFjgr**F(F/F-F&F5F6F'FI#F]emF_q**F(F[jnF-F&F5F6F'F/#!$(QF/*(
F^rF&F(F6F'F6!&ms&*(F-F6F(F/F'F6#!(t[*[F2*(F-F6F(F&F'F6#")tLH<F_q*(F^rF&F(F&F'F
6#!(^W/#F+*(F-F&FAF&F'F6!&Kr)*(F-F+F(F+F'F6#"'>mVFP*(F^rF&F(F+F'F6#"'6iYF+*&F5F
&F(F[jn"'dGQ*(F(F/F^rF&F'F6!%@X*(F(F/F-F+F'F6#!%"y"F/*(F-F+F(F&F'F6#!(jbd$Fhp*(
F-F6F(F6F'F6#")<!o\$F2*(F-F+F(F6F'F6#!',q9Fhz*&F5F&F(F_q#!'&*4AF6*&F5F&F(F_cl#!
%b*)F6*(F-F6F(F+F'F6#!(;sH#F+*(F^rF&F(F&F'F+#"(D#>6F6*(F-F6F(F&F'F+#!)D:SGF\t*(
F-F6F(F/F'F+#"(v'zEF\t*(F^rF&F(F6F'F+"&Dq%*(F-F6F(F+F'F+"'+)G'*(F-F+F(F6F'F+#"&
v/)F_q*(F-F6F(F6F'F+#!)vI9>F\t*(F-F+F(F&F'F+#"'vClF_q*(F(F/F-F+F'F+#"%DHF_q*(F(
F/F^rF&F'F+#"%DuF6*(F^rF&F(F+F'F+#!'D_DF6*(F-F+F(F+F'F+#!&v'zF/*(F-F&FAF&F'F+"&
]:(*(F^rF&F(F6F'F/!&lx"*(F-F6F(F/F'F/#!(lp.$F?*(F-F6F(F&F'F/#")l%H2"F\t*(F^rF&F
(F&F'F/#!(b%o7FI*(F-F&FAF&F'F/!&Iq#*(F-F+F(F+F'F/#"'&*3FFhp*(F^rF&F(F+F'F/#"'b#
*GFI*(F(F/F^rF&F'F/#!%0GF6*(F(F/F-F+F'F/#!%06F_q*(F-F+F(F&F'F/#!(:%=AFihl*(F-F6
F(F6F'F/#")&[&p@F?*(F-F+F(F6F'F/#!&07*F2*(F-F6F(F+F'F/#!'SErF+**F-F6F5F&F(F+F'F
+#!($*Qj$F2**F-F6F5F&F(F6F'F+#!(f>?$F2**F-F6F5F&F(F+F'F6#"'kL$*F+**F-F6F5F&F(F6
F'F/#"'V0zF?**F-F6F5F&F(F&F'F/#!(`bu#F\t**F-F6F5F&F(F+F'F/#"'zn6F+**F-F6F5F&F(F
6F'FIFfjz**F-F6F5F&F(F&F'FIF[[[l**F-F6F5F&F(F6F'F."$*>**F-F6F5F&F(F+F'F.#!&`1%F
_q**F-F6F5F&F(F&F'F.#"'$\H"FI**F-F6F5F+F(F/F'F&#!%")oF2*(F^rF&F(F+F'F.#!&:q"F6*
(F-F+F(F+F'F.#!&Nf"Fhz*(F-F&FAF&F'F."%qZ*(F^rF&F(F&F'F.#"&:Y(F6*(F-F6F(F&F'F.#F
`[[lF\t*(F-F6F(F/F'F.#Fc[[lF\t*(F^rF&F(F6F'F."%NJ*(F-F6F(F+F'F."&?>%*(F-F+F(F6F
'F.#Fi[[lF_q*(F-F6F(F6F'F.#F\\[lF\t*(F-F+F(F&F'F.#F_\[lF2*(F(F/F-F+F'F.#Fa\[lF_
q*(F(F/F^rF&F'F.#"$&\F6**FAF&F5F+F(F/F'F&#F_g[lFhz**FAF&F5F/F(F/F'F&F^\m**F(F[j
nF-F&F%F&F'F&Fd]s**FAF&F%F6F'F/F(F&F\w**F-F6F5F&F9F&F'F.F]fu**F-F6F%F6F'F/F(F&F
dan*(F-F+F(F&F'FI#F\[[lFihl*(F-F6F(F6F'FI#FacqF?*(F-F+F(F6F'FI#FgjzF2*(F-F6F(F+
F'FI#!%%Q)F+**F-F6F5F6F%F&F'F.#Fj[pF/*(F^rF&F(F6F'FI!$4#*(F-F6F(F/F'FI#F`dqF?**
FAF&FjpF&F'F/F(F&Fg`o**F-F6F5F/F'F/F(F&#FcemF_q**F-F6F5F/F'F+F(F6F_\m*(F-F6F(F&
F'FI#FdcqF\t**F-F6F5F/F'F6F(F+#F`jvF_q*(F^rF&F(F&F'FI#!&B\"FI*(F-F&FAF&F'FIF\fl
*(F-F+F(F+F'FI#F]][lFhp*(F^rF&F(F+F'FI#"%.MFI**FAF&F5F6F%F&F'F.Fi[p**FAF&F5F/F'
F+F(F6Fj`v**FAF&F5F/F'F6F(F+#F`jvF/**FAF&F5F/F'F/F(F&#FcemF/**FAF&F%F6F'F+F(F6F
cfm**F-F6FjpF&F'F/F(F&#Fg`oF6**FAF&F%F&F'F/F(F&#"&^\&F6**FAF&F5F&F9F&F'F.F`fo**
F-F6F5F&F%F&F'F.#"%.6F/**F-F6F%F&F'F/F(F&#"'(R2"F_q*(F(F/F^rF&F'FIFi[p**FAF&F5F
&F%F&F'F.Fbs*(F(F/F-F+F'FI#F`jmF_q**F-F6F%F6F'F+F(F6#FcfmF6**F-F6F5F+F'F6F(F+#!
%fRF/**F-F6F5F+F'F+F(F6#!&v4"Fhz**F(F[jnF-F&F%F&F'F6Fabt**FAF&F%F&F'F+F(F6#"&Rh
*F6**F-F6F%F&F'F+F(F6#"&**=*F/**F-F6F5F+F'F/F(F&#FgjzFhz**FAF&F5F+F'F+F(F6#!%ia
F+**F(F_qF-F&F5F6F'F&#!$$pF6**F-F6F5F/F(F/F'F&#F_\mF\t**F(F6F5F&F9F&F'F."%[9**F
(F+F5F&F9F&F'F/#!%.eF6**F(F/F5F&F9F&F'F+#!&V1#F6*(F(F+F5F+F'F/#"(>)z;Fihl**F(F/
F5F&F%F&F'F+#"(FQE"FI**F(F.F5F&F%F&F'F6#"&R'*)F+**F(F+F5F&F%F&F'F/#"'04WF/**F(F
.F5F6F%F&F'F6#!&@y"F6**F(F+F5F6F%F&F'F/#!%l`F/**F(F/F5F6F%F&F'F+#!&$*y"F6**F(F6
F5F6F%F&F'F.#"%8PF/**F(F6F5F&F%F&F'F.#!&x!>F/**F(F_qF-F&F5F6F'F6#"$R'F/**F(F[jn
F-F&F%F&F'F+Fgaz**F(F6F5F&F%F&F'FIF_ir**F(F6F5F6F%F&F'FIFc\l**F(F/F5F6F%F&F'F/#
"%*\&F/**F(F+F5F6F%F&F'F."$_#**F(F.F5F6F%F&F'F+#"%fuF/**F(F+F5F&F%F&F'F.!&wE"**
F(F.F5F&F%F&F'F+#"&:e(Fhz**F(F/F5F&F%F&F'F/#!'dnOFhz**F(F/F5F&F9F&F'F/"%*z"**F(
F+F5F&F9F&F'F.#"$0*F6**F(F6F5F&F9F&F'FI#!#rF6**F5F&F%F&F'FIF(F&Ffhr**F5F6F%F&F'
FIF(F&#"$(QF/**F5F&F9F&F'FIF(F&#"$&RF6*(F(FIF%F&F'F&"'#fu#*(F(F.F%F&F'F6#"(x`+%
F/*(F(FIF5F6F'F&#")(*HBKF?*(F(F.F5F6F'F6#")T$\s#F?*(F(F[jnF%F&F'F6!&kg#*(F(F_qF
5F6F'F&#!'hkGF\t*(F(F[jnF5F6F'F6#"&b$*)F/*(F(F[jnF%F&F'F&"&[S#*(F(FIF%F&F'F6#!'
FGWF6*(F(F[jnF5F6F'F&#!'^^gF_q*(F(FIF5F6F'F6#!)`v]>F?**F(F6F-F&FAF6F'F&!$!=**F(
F6F-F6F^rF&F'F&F\e\l**F(F6F-F&F4F&F'F&!$g$**F(F6F-F+FAF&F'F&F^hn**F(F6FAF&F^rF&
F'F&F_e\l**F-F+FAF&F(F&F'F&"$g"**FAF&F^rF&F(F&F'F&"$g***F-F&FAF6F(F&F'F&"$![*(F
(F_qF%F&F'F&#!&PU#F6**F-F&F4F&F(F&F'F&Fee\l**F-F6F^rF&F(F&F'F&Fge\l*(F%F&F'F+F(
F/#!(D6#RFhz**F(F[jnF-F&F%F&F'F/F[dz*(F5F6F'F+F(F/#!)\&\Q%F?**F(F_qF-F&F5F6F'F+
F[fx*(F(F_qF%F&F'F6#"&(3@F6*(F(FIF5F6F'F+#"'&\M#F6*(F(FIF%F&F'F+#"'JNKF/*(F(F[j
nF5F6F'F+#"%&*RF6*(F(F_qF5F6F'F6#"'P-@F\t*(F(F[jnF%F&F'F+"&?U"*(F(F.F5F6F'F+#!(
H!yxF2*(F(F.F%F&F'F+#!((z$p&Fhz*(F(F_clF5F6F'F&#"&l\$F_q*(F5F6F'F/F(F+#!)J8oOF?
*(F%F&F'F/F(F+#!(pCX)F_q**F(F+F-F&F^rF&F'F&"%!)G**F-F6FAF&F(F6F'F&"%S?**F-F6FAF
&F(F&F'F&!&5;"**F-F&F^rF&F(F6F'F&"%gU**F(F+F-F6FAF&F'F&"%S9**F-F&F^rF&F(F&F'F6"
&:T&**F(F+F-F6FAF&F'F6!%)G$**F-F&F^rF&F(F6F'F6!%F(***F-F6FAF&F(F&F'F6#"&>I&F6**
F-F6FAF&F(F6F'F6!%eY**F(F+F-F&F^rF&F'F6!%wl**F-F&F^rF&F(F6F'F+#"&vf"F6**F(F+F-F
6FAF&F'F+F`fn**F-F&F^rF&F(F&F'F+#!&v)))F6**F-F6FAF&F(F&F'F+#!&vq)F/**F(F+F-F&F^
rF&F'F+"%+a**F-F6FAF&F(F6F'F+"%DQ*,FAF&F5F&F%F&F'F+F(F+Fdbw*(F(F/F-F&F9F&Fgfm*(
F(FIF-F&F5F+"$+**(F-F&F9F&F'F/#"'Iy5F+**F(F.F-F&F5F+F'F&#"'P@;F2**F(F.F-F&F5F&F
%F&!%]w**F(F/F-F&F9F&F'F&!&[?"**F(F/F-F&F5F+F'F6#"'J_6Fhz**F(F+F-F&F5F+F'F+#!&n
6"F_cl**F(F/F-F&F9F&F'F6"&$o5**F(F+F-F&F9F&F'F+#"&N&=F6**F(F.F5F&F%F&F'F/#!&.F"
F+**F(FIF5F&F%F&F'F+#!&be%F/**F(F[jnF5F&F%F&F'F6#!&.B"F6**F(F/F5F&F%F&F'F.#"&"3
AFhz**F(F.F5F&F%F&F'F.#"%RFF/**F(FIF5F&F%F&F'F/#"%h!)F/**F(F[jnF5F&F%F&F'F+#"%F
jF/*,F-F6F5F6F%F&F'F6F(F+F_\m*(F(F_clF-F&F'F&"%SK*(F(F_clF-F&F'F6!%)R(*(FAF6F(F
6F'F+#"%D$)F6*(F-F/F(F6F'F+#"%DBF_q*(F-F/F(F&F'F+#!&Dy#F\t*(F(F+FAF6F'F+F`fn*(F
(F+F4F&F'F+Fgj\l*(F(F+F-F/F'F+Ff]l*(FAF&F(F+F'F+#"(Dvy#F6*(F4F&F(F&F'F+#!&v1*F6
*(FAF6F(F&F'F+#F^_]lF/*(FAF&F(F6F'F+#!)DvJ>F_q*(F-F&F^rF&F'F+#!&v'yF6*(F-F6FAF&
F'F+#!'vz9F_q*(FAF&F(F&F'F+#!(vtU)F6*(F4F&F(F6F'F+F_^]l*&F(FIF%F&!'g:7*&F(F[jnF
5F6#"':$z#F/*,F-F6F5F6F%F&F'F+F(F6Fjgr*(F-F6F%F6F'FIFd`r*(F(FIF^rF&F'F6Fd]s*(F(
FIF-F+F'F6#"$6%F6*(F(FIF^rF&F'F+Fabt*(F(FIF-F+F'F+#!$v'F/*(F(F[jnF9F&F'F/F[dz*(
F(F_clF5F+F'F6Fecx*(F(F[jnF9F&F'F6Fabt*,F-F6F5F6F%F&F'F/F(F&#F]emF6*(F(F[jnF9F&
F'F&Fd]s*(F(F_qF5F&F%F&"$S&*$F'F/!*+9%pD**F-F&F9F&F'FIF(F&F[c\l**F-F&F9F&F'FIF(
F6Fdb\l**F-F&F5F+F'FIF(F6#!#JFI**F(FIF-F&F5F+F'F+#!$p"F/**F(F.F-F&F5F+F'F/#!$B"
F6**F(F/F-F&F5F+F'F.#!$H"F/**F(F+F-F&F5F+F'FI!"%**F(F/F-F&F9F&F'F.#!$>#F6**F(F+
F-F&F9F&F'FIFg\w**F-F&F5F+F'FIF(F&#"$r$Fhz*&FAF6F'F6"&>c#*&F-F/F'F6#"'4u6Fihl*&
FAF&F'F6#!(!QG)*F+*&F4F&F'F6"&k4&*&FAF6F'F+#!&v?%F6*&F-F/F'F+#!&D9#F\t*&FAF&F'F
+"(]-p#*&F4F&F'F+!&]=%**F-F6F5F+F(F/F'F6#"$x(F_q**F(F6F-F6F^rF&F'F6Fh`]l*(F(FIF
-F6F5F6"$N"*(F(F.F-F6F%F&Fc\s*(F(F.FAF&F5F6!%!y$*(F(FIFAF&F5F6"$q#*(F(F/F-F6F%F
&F^]o**F(F6F-F&FAF6F'F6Fh`]l**F(F_qF5F&F%F&F'F6#Fj`\lF6**F(F_qF5F&F%F&F'F+F\fx*
(F(F/FAF6F'FIFbfz**FAF&FjpF&F'F.F(F&F&*(F(F.F^rF&F'F&"%?V*(F(F.F-F+F'F&F[s**F-F
6F5F6F%F&F'FIFd`r**F-F6F%F6F'F.F(F&Fdal**F-F6F5F&F9F&F'FIFdal**FAF&F%F6F'F.F(F&
F&**FAF&F5F/F(F/F'F6F\`r*(F-F6F%F&F'F.#!&2`"F_q*,FAF&F5F&F9F&F'F+F(F6Fhiv**FAF&
F5F+F(F/F'F6#Fdd]lF/**F-F6F5F/F'F.F(F&#F&Fhz*(F(FIF-F&F5F6#"&Nj#F6*(F(F.F-F&F%F
&!%]&)*(F(F[jnF-F&F5F6!%:R*(F(FIF-F&F%F&"%Sf*(F-F&F%F&F'F."&iQ"*(F-F&F5F6F'FI#F
]ivF\t**F(F6F-F&F4F&F'F6"$A)*(F-F&F5F&F(F_clF]_o*(F-F&F5F&F(F_q"%g[**F-F6F5F/F'
F/F(F6#F&F_q*(F(FIF-F6F5F&"%NG*&FAF6F'F&!&?7"*&F-F/F'F&#!%&G%FI*&FAF&F'F&"(+[V"
*&F4F&F'F&!&?B#*,F(F+F-F&F5F&F%F&F'F+#"&^X(Fhz*,F(F/F-F&F5F&F%F&F'F6#"&iK*F+*,F
(F.F-F&F5F&F%F&F'F&#"&&)=#F6**F-F6F5F/F'F+F(F+Fcf]l**F-F6F5F6F'FIF(F&#F]c]lF_q*
*FAF&F5F&F'FIF(F&Ffhr**FAF&F5F6F'FIF(F&Fhb\l**F(F/FAF&F5F&F'F/#!&(f`F/**F(F/F-F
6F5F&F'F/#!&$4]F_q**FAF&F%F&F'F.F(F&!%7P**F-F6FjpF&F'F.F(F&Fdal*,F-F6F5F&F%F&F'
F+F(F6#!&D?"F/**FAF&F%F6F'F/F(F6Fdal**F(F6FAF&F^rF&F'F6Fbg]l**FAF&F5F/F'F.F(F&F
agl*(F(F[jnF9F&F'F.F`fz*(F(F_clF5F+F'F+#F+F/**F(F6F-F+FAF&F'F6Ff\q*(FAF&F5F+F'F
IFg_n*(F-F6FjpF&F'FIFdal*(FAF&F5F/F'FIF\`r**FAF&F5F/F'F+F(F+Fagl**FAF&F5F/F'F/F
(F6Fd`r**FAF&F5F6F%F&F'FIFdal**F-F6F5F+F'F+F(F+#"%PCFhz*(F(F/FAF6F'F+Fc`t*(F(F/
F-F/F'F+#F\a]lF\t*(F-F&F'FIF(Fhjm#Fh]vFfbo*(F-F&F'F&F(Fhjm!$V#*(F-F&F'F/F(Fhjm#
Fh]zF_q*(F-F&F'F6F(Fhjm#"&(46Fijr*(F-F&F'F+F(Fhjm#!%XOF_q**F-F6F%F6F'F/F(F6Fd`r
**FAF&F5F&F%F&F'FIF\w**F-F6F%F&F'F.F(F&#!&ZJ%F2**F-F6F5F&F%F&F'FIF\em*&F(FhzF'F
&#Fc[^lF6*&F(FhzF'F6#Fh[^lFfbo*,F-F6F5F&F%F&F'F/F(F&!$5&**FAF&F5F&F9F&F'FIF&**F
AF&F^rF&F(F&F'F6!%#>#**F-F+FAF&F(F&F'F6#!%'4"F+**F-F6F5F/F(F/F'F6F_gl*(F(F/F4F&
F'F+Fabt*(F9F&F'F.F(F+!&l1"*(F(F_qF5F+F'F6#"%xAF_q*(F(F.F5F+F'F."$H"*(F(FIF9F&F
'F/F_jz*(F(F[jnF5F+F'F+"$J'*(F(F.F9F&F'F."$4'*(F(F/F9F&F'F.#"%*\'FI*(F(FIF5F+F'
F/#"%\?F/*(F(F/F5F+F'F.#"%v)*F2**FAF&F5F+F'F/F(F6#"$L&F6**F-F6F5F+F'F.F(F&#"#dF
/**F-F6F%F&F'F/F(F6!%C[**FAF&F%F&F'F/F(F6!&e,"**F-F6F5F+F'F/F(F6#"$n#F6*(F(F[jn
F-F&F5F&!%Ig**F-F&FAF6F(F&F'F6F]]^l*&FAF6F'F.F`d[l*&F-F/F'F.#F^h]lF?*&FAF&F'F."
']$z"*&F4F&F'F.!%!z#**F-F6F^rF&F(F&F'F6F]]^l**F-F&F4F&F(F&F'F6Fj\^l*(FAF&F(F/F'
F&"'5e<*(F(F.FAF&F'F&!&q`**(F(F.F-F6F'F&!&Db%*(F(FIFAF&F'F&!%+F*(F(FIF-F6F'F&!%
?;*(F(F[jnFAF&F'F&Fee]l*(F(F[jnF-F6F'F&"%g@*(F-F/F(F&F'F&#!%b=F6*(F(F+FAF6F'F&F
^i\l*(F(F+F4F&F'F&Ffh\l*(F(F+F-F/F'F&FL*(FAF6F(F6F'F6!%p]*(F-F/F(F6F'F6#!%ZUFhz
*(F-F/F(F&F'F6#"&F3&F2*(F(F+FAF6F'F6Fbi\l*(F(F+F4F&F'F6F[j\l*(F(F+F-F/F'F6!$u#*
(FAF&F(F+F'F6!($H(p"*(F4F&F(F&F'F6"&6_&*(FAF6F(F&F'F6#F`b^lF6*(FAF&F(F6F'F6#")z
mGNFhz*(F-F&F^rF&F'F6#"'8P9F+*(F-F6FAF&F'F6#"',.FFhz*(FAF&F(F&F'F6"(N88&*(F4F&F
(F6F'F6!&Q,"*(F9F&F'F/F(F+#"':<CF+*(F(F_qF5F+F'F&#!%RmF_q*(F(F.F5F+F'F/#!%u=F+*
(F(FIF9F&F'F+Fegz*(F(F[jnF5F+F'F6#!&:<"F/*(F(F.F9F&F'F/!%&4%*(F(F/F9F&F'F/#!&vy
#F6*(F(FIF5F+F'F+#!'8H6Fhp*(FAF&F(F/F'F6#!((f3CFI*(F(F.FAF&F'F6#"'BbVF6*(F(F.F-
F6F'F6#"'&z:%F/*(F(FIFAF&F'F6"%lh*(F(FIF-F6F'F6"%*p$*(F(F[jnFAF&F'F6!%k)**(F(F[
jnF-F6F'F6!%K\*$F'F.")+EMX*$F'FI!(SG-$**FAF&F5F+F'F+F(F+"$1%*(F(F/F5F/F'F+#!&(R
aF?*(F(FIF5F+F'F&#!'hlcFihl*(F(F6F5F/F'F.#"%*=#F2*(F(F6F5F+F'F.#!%pXF/*(F(F+F5F
/F'F.#"$$GFhz*(F5F+F'FIF(F&Ffi[l*(F(F.F5F/F'F+#"%0=FI*&F-F+F'F.#"%:PF\t*&F^rF&F
'F.#"&:E"F6*&F-F6F'F.#"(.AP#F2*&F-F+F'FIF\iv*&F^rF&F'FIFigv*&F-F6F'FIFghv**FAF&
F5F+F'F.F(F&"#G*&F-F+F'F&#Fag^lF6*&F^rF&F'F&"&g/&*(F5F&F(F/F'FIF^bt*(FAF&F(F/F'
F.#"&0z)F/*(F(F.FAF&F'F.#!&&oZF/*(F(F.F-F6F'F.#Fc`^lF_q*(F(FIFAF&F'F.#F\a]lF6*(
F(FIF-F6F'F.#F]_oF6*(F(F[jnFAF&F'F.Fda]l*(F(F[jnF-F6F'F.F\e]l*&F("#6F'F."$V#*&F
(FhjmF'F.#!%FaF_q*&F(Fai^lF'FI#!#")F.*&F(FhjmF'FI#"%4=Ffbo**F-F&F^rF&F(F6F'FIFd
b\l**F(F+F-F6FAF&F'FIF^dx**F-F&F^rF&F(F&F'FIF[c\l**F-F6FAF&F(F&F'FIFhb\l**F(F+F
-F&F^rF&F'FIFg\w**F-F6FAF&F(F6F'FIFc\l**F(FIF5F&F%F&F'F6#"'\W8F/**F(FIF5F&F%F&F
'F&#!'^c>F/**F(F[jnF5F&F%F&F'F&#"&xa%F/*(F-F&F'F.F(Fhjm#Fc[^lF_q*&F(F_qF5F+#"%b
<F6*&F(F[jnF5F+#!&N?%F_q*&F(FIF9F&F\g]l*&F(F.F9F&!%!G)*(F(F_clF-F&F'FIF`fo*(F(F
_clF-F&F'F+"%vg*(F(F_clF-F&F'F/!%&H#*(F5F6F'F.F(F+#"'X(3'F_q*(F%F&F'F.F(F+#"(Rw
2$F2*(F%F&F'F.F(F/#"'$*3<Fhz*(F(FIF5F6F'F.#"%&\"F6*(F(FIF%F&F'F.#"%$p#F/*(F(F[j
nF5F6F'F.#"%&R"F/*(F(F_qF5F6F'F/#"&HL"F\t*(F(F[jnF%F&F'F."$7'*(F(F.F5F6F'F.#!'(
R?#F2*(F(F.F%F&F'F.#!'TZ=Fhz*(F(F_clF5F6F'F+#"%:7F6*(F5F6F'F.F(F/#"'f_AF?*(F(F_
qF%F&F'F/#Fcb[lF_q*(F(F6F5F+F'FIFji[l*(F(FIF5F/F'F6#"&:1"F?*,F-F&F5F&F%F&F'FIF(
F&#Fib\lF6*,F-F&F5F&F%F&F'FIF(F6!#M*,F(F+F-F&F5F&F%F&F'FIFg\w*,F(F/F-F&F5F&F%F&
F'F.#!$.$F6*,F(F.F-F&F5F&F%F&F'F/#!$"QF6*(F5F6F'FIF(F&Fij[l*(F(F/FAF6F'F&Fc\s*(
F(F/F-F/F'F&#!#XF6*(F(F/F4F&F'F&Fe\s*(FAF6F(F6F'F.#"$b&F6*(F-F/F(F6F'F.#FabzF_q
*(F-F/F(F&F'F.#F]a^lF\t*(F(F+FAF6F'F.Ffo*(F(F+F4F&F'F.FB*(F(F+F-F/F'F.Fiin*(FAF
&F(F+F'F.#"'Ne=F6*(F4F&F(F&F'F.#!%XgF6*(FAF6F(F&F'F.#Fd`_lF/*(FAF&F(F6F'F.#!(Ny
G"F_q*(F-F&F^rF&F'F.#!%X_F6*(F-F6FAF&F'F.#!%l)*F_q*(FAF&F(F&F'F.#!'D=cF6*(F4F&F
(F6F'F.Fg__l*&F(FhzF'FI#Fh]vF_ao*&F(FhzF'F.#Fc[^lF\t*(F-F&F5F+F'FI#FbivFhp*(F9F
&F'FIF(F&F][\l**F-F&F9F&F'F/F(F&#"&bV&F6**F-F&F9F&F'F/F(F6#!&0)>F6**F-F&F5F+F'F
/F(F6#!&D1'Fhz**F(FIF-F&F5F+F'F&!$X)**F(F.F-F&F5F+F'F6!%pH**F(F/F-F&F5F+F'F+#!&
N!=FI**F(F+F-F&F5F+F'F/#!%R>F/**F(F/F-F&F9F&F'F+#!%l"*F6**F(F+F-F&F9F&F'F/#!%Xa
F6*(F(F_clF%F&F'F+#"%&H#F_q*(F(FhjmF5F6F'F6#"%<>F\t*&F-F+F'F6#!'"z,"F2*&F^rF&F'
F6!'<_6*&F-F6F'F6#!*6=*\KFfo*&F-F+F'F+#"&Dd&F\t*&F^rF&F'F+#"'D#*=F6*&F-F6F'F+#"
):5'="F_q*&F-F+F'F/#!&bJ'F?*&F^rF&F'F/#!&&[rF6*&F-F6F'F/#!)^uKSFihl*(F5F6F'FIF(
F+F\j[l*(F%F&F'FIF(F+#!&*Q7F6*(F%F&F'FIF(F/#!&"e<Fhz*(F(FIF5F6F'FI#Fd[zF6*(F(FI
F%F&F'FI#F_^oF6*(F(F[jnF5F6F'FIFe][l*(F(F_qF5F6F'F.#!%*3"F\t*(F(F[jnF%F&F'FIFie
x*(F(F.F5F6F'FI#FfbqF_q*(F(F.F%F&F'FI#"%zJF/*(F(F_clF5F6F'F/#!%z6F\t*(F5F6F'FIF
(F/Fcj[l*(F(F_qF%F&F'F.#!$Z(F_q*(F(F_clF%F&F'F/#F]_oF_q*(F(FhjmF5F6F'F+#!$*=F_q
**F(F.F-F&FAF&F'F&Fee]l**F(F.F-F&FAF&F'F6Fce^l**F(F.F-F&FAF&F'F+"%+")*(F-F6F5F6
F'F.#!%z$*F_q*(FAF&F(F/F'F+#"(v&=8F/*(F(F.FAF&F'F+#!'v_rF/*(F(F.F-F6F'F+#!'vGoF
_q*(F(FIFAF&F'F+#!&D,"F6*(F(FIF-F6F'F+#!%vgF6*(F(F[jnFAF&F'F+Fhg_l*(F(F[jnF-F6F
'F+"%]S*&F(Fai^lF'F+"%XO*&F(Fai^lF'F6#!&%>AF.*(FAF&FjpF&F'F.Fcem*(FAF&F%F&F'F.!
%fU*(F(F_qFAF&F'F&F]_o*(F(F_qF-F6F'F&F]i^l*(FAF&F(F/F'F/#!(&Q%\"Fhz*(F(F.FAF&F'
F/#"':-FF/*(F(F.F-F6F'F/#"'vzDF_q*(F(FIFAF&F'F/#Fij\lF6*(F(FIF-F6F'F/#Ffc_lF6*(
F(F[jnFAF&F'F/!%gI*(F(F[jnF-F6F'F/!%I:**F(F[jnF-F6F5F&F'F6Fc`t**F(F[jnFAF&F5F&F
'F6Fabt**F(FIF-F6F5F&F'F+#!&x."F/**F(FIFAF&F5F&F'F+#F][`lF6**F(F[jnF-F6F5F&F'F+
Fiaz**F(F[jnFAF&F5F&F'F+Fgaz**F(FIF-F6F5F&F'F/#"%"\%F_q**F(FIFAF&F5F&F'F/#Fd[`l
F/*(F(F_clF%F&F'F&#Fae^lF/*(F%F&F'FIF(F&#"&bu$F6*(F(F_clF%F&F'F6#Fjh_lF_q*(F9F&
F'FIF(F6Faj[l*(F(F+F5F+F'FIFa[\l**F-F+FAF&F(F&F'F+"$+$*,F-F&F5F&F%F&F'F.F(F&#!&
Hs"F/**F-F&F9F&F'F.F(F&#!&J>#FI**F-F&F9F&F'F.F(F6#"%$)>F6**F-F&F5F+F'F.F(F6"$$H
**F(FIF-F&F5F+F'F6"$)G**F(F.F-F&F5F+F'F+#"%JPFI**F(F/F-F&F5F+F'F/F_dr**F(F+F-F&
F5F+F'F.#"$V$F/**F(F/F-F&F9F&F'F/#"%D?F6**F(F+F-F&F9F&F'F.#"$6)F6**F(F/FAF&F%F&
F'F6F_\]l**F(FIF-F&F%F&F'FIF`fz**F(F/F-F6F%F&F'F6#F_\]lF6**FAF&F^rF&F(F&F'F+"%+
=*,F(F/FAF&F5F&F%F&F'F&!$i%*,F(F/F-F6F5F&F%F&F'F&!$J#**F(F6F-F+FAF&F'F+Fa`v**F(
F6FAF&F^rF&F'F+F\a]l**F(F6F-F&F4F&F'F+F\a]l**F(F6F-F&FAF6F'F+F[i^l**F(F6F-F6F^r
F&F'F+F[i^l**F-F6F^rF&F(F&F'F+F][]l**F-F&FAF6F(F&F'F+F][]l**F(F[jnF-F&F5F6F'F.F
`fz**F(FIF-F&F5F6F'FIFbfz**F-F6F5F6F'F.F(F&#Fa^oF6**FAF&F5F&F'F.F(F&#"'rh=F/**F
AF&F5F6F'F.F(F&#!&bf#Fhz**F(F/FAF&F5F&F'F+#"'6<HF/**F(F/F-F6F5F&F'F+#"'DlFF_q**
F(F+FAF&F5F6F'F/#!%VfF/**F(F/FAF&F5F6F'F+#!&T1#F/**F(F/F-F6F5F6F'F+#!&D2#F_q**F
(F+F-F6F5F6F'F/#!%phF_q**F(F+FAF&F5F&F'F/#"'Rv&*Fhz**F(F6FAF&F5F6F'F."$.(**F(F6
F-F6F5F6F'F.#"%F8F/**F(F6FAF&F5F&F'F.#!%v<F+**F(F_qF-F&F5F6F'F/Fbfz**F(F[jnF-F&
F%F&F'F.F`fz*,FAF&F5F6F%F&F'F+F(F6F^av*,F-F&F5F&F%F&F'F/F(F6#!'n'H#Fhz*,F(F+F-F
&F5F&F%F&F'F/!%eH*,F(F/F-F&F5F&F%F&F'F+#!&&o?F6*,F(F.F-F&F5F&F%F&F'F6#!&&*="F6*
*F-F&F4F&F(F&F'F+Fa^`l*&FAF6F'FIFahv*&F-F/F'FIFaiv*&FAF&F'FIF^hv*&F4F&F'FI"$'=*
(FAF6F(F6F'FI#FeivF6*(F-F/F(F6F'FI#F[b]lF2*(F-F/F(F&F'FI#F]c]lF?*(F(F+FAF6F'FIF
^dx*(F(F+F4F&F'FIFg\w*(F(F+F-F/F'FIFadm*(FAF&F(F+F'FIFfe_l*(F4F&F(F&F'FI#F]gnF6
*(FAF6F(F&F'FI#F]gnF/*(FAF&F(F6F'FI#"'nvDF2*(F-F&F^rF&F'FIFfio*(F-F6FAF&F'FIF`[
n*(FAF&F(F&F'FIFj[`l*(F4F&F(F6F'FIFeiv*&F-F6F'F&#Fgg^lF+*,FAF&F5F6F%F&F'F/F(F&F
]em**F(F/FAF&F%F&F'F&Fg[]l**F(F/F-F6F%F&F'F&!%Cg*(F(F_qF5F+F'F/Fbfz*(F(FIF9F&F'
FIF`fz*(F(F[jnF5F+F'F.Fbfz*(F(FIF5F+F'FIFbj]l*(F9F&F'F.F(F6#!%&p$F+*(F(F_qFAF&F
'F6Fh[`l*(F(F_qF-F6F'F6#Fae^lF_q**F-F&F5F+F'F.F(F&#!%llF_q*(F-F6F5F&F'F.#"&<B(F
\t*(F-F6F5F&F'FIF`g]l**F(F.F-F6F5F6F'F&"%=F**F(F.FAF&F5F6F'F&"%Oa*(FAF&F%F6F'F.
F]fu**F(F.FAF&F%F&F'F&Fd]s**F-F&F^rF&F(F6F'F/#!%NgF6**F(F+F-F6FAF&F'F/!%?5**F-F
&F^rF&F(F&F'F/#"&vN$F6**F-F6FAF&F(F&F'F/#"&&*G$F/**F(F+F-F&F^rF&F'F/!%S?**F-F6F
AF&F(F6F'F/!%X9**F-F&F^rF&F(F6F'F.#"%l5F6**F(F+F-F6FAF&F'F.Ffo**F-F&F^rF&F(F&F'
F.#!%DfF6**F-F6FAF&F(F&F'F.#!%0eF/**F(F+F-F&F^rF&F'F.FB**F-F6FAF&F(F6F'F."$b#**
F(F.F-F6F%F&F'F&Ff]s*(F(FIF5F/F'F&#!&dw$F?**F(F+FAF&F%F&F'F6Fi_o**F(F+F-F6F%F&F
'F6#!&^r"F6*(F(F.F^rF&F'F6Fce^l*(F(F.F-F+F'F6!%W;*(F-F&F9F&F'FIFfio*(FAF6F(F6F'
F/#!%XJF6*(F-F/F(F6F'F/#!%NEF2*(F-F/F(F&F'F/#"&N:$F?*(F(F+FAF6F'F/F^f`l*(F(F+F4
F&F'F/Fff`l*(F(F+F-F/F'F/!#&)*(FAF&F(F+F'F/#!(lI0"F6*(F4F&F(F&F'F/#"&bU$F6*(FAF
6F(F&F'F/#Fdi`lF/*(FAF&F(F6F'F/#")&>$*=#F2*(F-F&F^rF&F'F/#"&l"*)FI*(F-F6FAF&F'F
/#"'0x;F2*(FAF&F(F&F'F/#"(vO=$F6*(F4F&F(F6F'F/Fdh`l*,FAF&F5F6F%F&F'F6F(F+Fj`v*(
F%F&F'F/F(F/#!'&)H5Fhz**F(F+F5F&F%F&F'FIFdgr**F(F/F5F&F%F&F'FIFjgr**F(F.F5F&F%F
&F'FIFiex**F(FIF5F&F%F&F'F.#Fc][lF6**F(F[jnF5F&F%F&F'F/#F[^[lF6**F(F_qF5F&F%F&F
'F&Fb^\l*(F(F_qF5F6F'FI#Fd[zF\t*(F(F_clF5F6F'F.#Fd[zF_q*(F(F_qF%F&F'FIFc[al*(F(
F_clF%F&F'F.Fc[al*(F(FhjmF5F6F'F/Fa[al*(F9F&F'FIF(F+Fc[\l*(F(F_qF5F+F'F+!#U*(F(
F.F5F+F'FIFj`v*(F(FIF9F&F'F.F_][l*(F(F[jnF5F+F'F/F\fx*(F(F.F9F&F'FIFiex*(F(F/F9
F&F'FIFi[p*(F(FIF5F+F'F.Fiex*(F(F/F5F+F'FIF[]\l*,F-F&F5F&F%F&F'F.F(F6#"%<GF6*,F
(F+F-F&F5F&F%F&F'F.#"$6*F6*,F(F/F-F&F5F&F%F&F'F/#"%,OF6*,F(F.F-F&F5F&F%F&F'F+#"
%"3$F6*(F-F6F%F&F'FIF`[n*,FAF&F5F&F9F&F'F/F(F&F]w*&F(FhjmF'F+#!&09)F_q*&F(Fai^l
F'F/!%x8*&F(F_clF5F+Fc__l*&F(F[jnF9F&Fe\s**F-F&F5F&F(F_clF'F.Fc[al**F-F&F5F&F(F
[jnF'FIFiex**F-F&F5F&F(F_qF'FIFc[al*(F(F[jnF9F&F'F+Fgaz*(F(FhjmF5F6F'F&#!%z?F_q
*(F(F/FAF6F'F/Fiaz*(F(F/F-F/F'F/#Feg`lF\t*(F(F/F4F&F'F/Fgaz*(F(F_clF5F+F'F&#"$T
"F/*,F-F6F5F&F9F&F'F+F(F6Fcfm*&F(FhjmF'F&Fei^l*&F(Fai^lF'F&"%W>*&F(FhjmF'F6#"'L
yCFijr*(F(F_clF-F&F'F."$0%*(FAF&F(F/F'FIFie_l*(F(F.FAF&F'FIFgf_l*(F(F.F-F6F'FIF
ef_l*(F(FIFAF&F'FIF^f_l*(F(FIF-F6F'FIF\f_l*(F(F[jnFAF&F'FIFiex*(F(F[jnF-F6F'FIF
e][l*(F(FIFAF&F5F&"%qc*(F(F[jnF-F6F5F&Fc\s*(F(F[jnFAF&F5F&Fe\s*,F-F6F5F&F%F&F'F
6F(F+#FajuF6*(F(F/FAF&F%F&Fgfm*,F-F6F5F&F9F&F'F/F(F&F\w*&F(F[jnF%F&!%S')*&F(F_q
F5F6#"&Xj$F/*&F(F_qF%F&"%I^*&F(F_clF5F6Fih_l*(F-F6F5F/F'F.#F`jmF\t*(F-F6F5F+F'F
.#"$P%F_q*(FAF&F(F+F'F&"'SLu*(F4F&F(F&F'F&!&!=C*(FAF6F(F&F'F&!&!47*(FAF&F(F6F'F
&Fi`_l*(F-F&F^rF&F'F&!&!)4#*(F-F6FAF&F'F&F_a_l*(FAF&F(F&F'F&!(+tC#*(F4F&F(F6F'F
&"%SW*,FAF&F5F&F%F&F'F/F(F&Fe]y*,FAF&F5F&F%F&F'F+F(F6Fg]y**F-F6F5F6F'F/F(F&#"'d
*\%F?**FAF&F5F&F'F/F(F&#!(Di=#FI**FAF&F5F6F'F/F(F&#"&4f(F/**F(F/FAF&F5F&F'F6#!'
FUwF/**F(F/F-F6F5F&F'F6#!'@+tF_q**F(F+FAF&F5F6F'F+#"%p"*F+**F(F/FAF&F5F6F'F6#"'
())p$F2**F(F/F-F6F5F6F'F6#"'VCPF?**F(F+F-F6F5F6F'F+#"&J3#Fhz**F(F+FAF&F5F&F'F+!
'vvI**F(F6FAF&F5F6F'F/#!&F$QF/**F(F6F-F6F5F6F'F/#!'P0AF?**F(F6FAF&F5F&F'F/"&g@%
*&F(FhjmF'F/#"&`2$F_q*(F-F6F5F6F'FI#FbivF2*(FAF&F5F&F'FIF\fl*(FAF&F5F6F'FIF`[n*
,F-F6F5F6F%F&F'F+F(F+Fd`r*,F-F6F5F6F%F&F'F/F(F6Fbj]l**F-F6F5F&F(F+F'FIF\][l**F(
F/FAF&F5F&F'F.#"&^A"Fhz**F(F/F-F6F5F&F'F.#"&X5"F2**F(F+FAF&F5F&F'FIFdgr*(F(FIF5
F6F'F/#!&.z%F+*(F(FIF%F&F'F/!&^K"*(F(F[jnF5F6F'F/#!&Zn"F_q*(F(F_qF5F6F'F+#!&ZX(
F\t*(F(F[jnF%F&F'F/!%ST*(F(F.F5F6F'F/"&l2)*(F(F.F%F&F'F/"'*o>"*(F(F_clF5F6F'F6#
!&<z$F\t*,FAF&F5F&F%F&F'F6F(F+Faju*(F5F6F'F.F(F6#!(RE:$F?*(F%F&F'F.F(F6#!(<$=LF
2**F-F&F^rF&F(F&F'F&!&+P#*&FAF6F'F/#"&&*e"F6*&F-F/F'F/#"&XG(F]al*&FAF&F'F/#!(]*
[IF+*&F4F&F'F/"&5e"*(F-F&F%F&F'FIF\fl**F(F/FAF&F5F&F'F&#"(.]"GFhz**F(F/F-F6F5F&
F'F&#"("z-FF2**F(F+FAF&F5F6F'F6#"&">6F6**F(F/FAF&F5F6F'F&#!'8L=F_q**F(F/F-F6F5F
6F'F&#!'h^=F\t**F(F+F-F6F5F6F'F6"%b?**F(F+FAF&F5F&F'F6#"(\0_(Fhz*(F5F6F'F/F(F/#
"(f$=<F2**F(F_qF5F&F%F&F'F/F`fz**F(FIF5F&F%F&F'FIF`fz**F(F[jnF5F&F%F&F'F.F_cl**
F(F+FAF&F5F6F'F.#"$d%F6**F(F/FAF&F5F6F'F/#Fi\alF/**F(F/F-F6F5F6F'F/#"%2OF_q**F(
F+F-F6F5F6F'F.#"$j%F/**F(F+FAF&F5F&F'F.#!&N5#F6**F(F6FAF&F5F6F'FIFc\l**F(F6F-F6
F5F6F'FI#F[b]lF/**F(F6FAF&F5F&F'FIF_ir*(F(F/F5F+F'F/#!'<@?F2*(F5F/F'FIF(F&F]c`l
*(F(F.F5F+F'F+#!&t+%Fhz*(F(F+F5F+F'F.#!&>#eF2*(F(F/F5F/F'F/#"%(e#F\t**F(F6FAF&F
5F6F'F+"&'yh**F(F6F-F6F5F6F'F+#"'"Q=(F2**F(F6FAF&F5F&F'F+!'O)3$**F(F6F-F+FAF&F'
F/F_`v**F(F.FAF&F5F&F'FIFiex*(F5F6F'FIF(F6Fhi[l*(F%F&F'FIF(F6Fgc`l*(F(FIF9F&F'F
6F_ez*(F(FIF9F&F'F&F_bz*(F(F[jnF5F+F'F&#"&26&F_q*(F(F[jnF5F&F%F&!%lz*(F(FIF5F&F
%F&"&&pF*(F(F.F9F&F'F&"&EK#*(F(F.F9F&F'F6!&*QD*(F(F.F9F&F'F+"&lR"**FAF&F^rF&F(F
&F'F/!$!o**F-F+FAF&F(F&F'F/#!$S$F+*(F(F/F9F&F'F+#"'l%[%FI*(F(F/F-F/F'FI#F+F\t*(
F(F/F4F&F'FIF`fz*(F(F_qF%F&F'F+#!&X^$F_q**F-F&FAF6F(F&F'F/F_]bl*(F-F6F%F6F'F.#F
`foF/**F-F6F^rF&F(F&F'F/F_]bl**F(F6F-F6F^rF&F'F/#Feg`lF6**F(F6F-F&FAF6F'F/F^^bl
**F(F6F-F&F4F&F'F/Feg`l**F(F6FAF&F^rF&F'F/Feg`l*(FAF&F5F&F'F."&eM"*(FAF&F5F6F'F
.#!&p2#F_q**F-F&F4F&F(F&F'F/F\]bl*,F-F6F5F6F%F&F'F.F(F&Fbj]l*,FAF&F5F&F9F&F'F/F
(F6F&*(F(FIF5F+F'F6#"'jG5Fhz*(F(F6F5F/F'FIF[c`l*(F(F/F5F.F'F/Fd`r*(F(F.F5F.F'F+
Fd`r*(F(F6FVF&F'FIF+**F(F.F-F6F5F&F'F&#"&JH%F/*(F(F.F-F6F5F&!%XI**F(F.F-F6F5F&F
'F6#!'B=5F_q**F-F&F5F&F(F_qF'F&!&s<"**F-F&F5F&F(F_clF'F&Fh[`l**F-F&F5F&F(F_qF'F
6#"&N:%F/**F-F&F5F&F(F_clF'F6F]\`l**F-F&F5F&F(F_qF'F+#!&$*[$F_q**F-F&F5F&F(F_cl
F'F+Fec_l**F-F&F5F&F(F_clF'F/Fag_l**F-F&F5F&F(F_qF'F/#"%2uF_q**F-F&F5F&F(F_qF'F
.F^g_l*(F5F&F(Fai^lF'F.Fa[^l*(F5F&F(FhjmF'FIFa[^l*(F5F&F(Fai^lF'F+Fe[^l*(F5F&F(
Fai^lF'F6Fj[^l*(F5F&F(Fai^lF'F/F\[_l*(F5F&F(Fai^lF'F&Fg[^l*(F(F/FAF6F'F.Fhcz*(F
(F/F-F/F'F.#Fc__lF\t*(F(F/F4F&F'F.F[dz*&F5F&F(Fai^lFc[^l*(FAF&FjpF&F'FIF&*,F-F&
FAF&F%F&F'FIF(F&!")*,F(F/F-F&FAF&F5F6F'F/F`av**F(F.F-F6F5F&F'F+#"&&oGF/**F(F.F-
F6F5F&F'F/#!&4o"F_q**F(F/F-F6F5F&F'FIFh][l**F(F.F-F6F5F&F'F."$4$*(F(F/F5F/F'F.#
!$d"F\t*(F(F.FjpF&F'F/F[dz*(F(F_qF5F/F'F&#F`foF\t*(F(F/FjpF&F'F.Fhb]l*(F(F_qFAF
&F'F+F]\`l*(F(F_qF-F6F'F+#Fjh_lF\t**F(FIF5F6F%F&F'F+#!$2&F/**F(F[jnF5F6F%F&F'F6
F`fo**F(F.F5F&F9F&F'F/F]__l**F(FIF5F&F9F&F'F+F\fx*(F(FIF%F6F'F/Fbfz*(FAF&F5F+F'
F.#"$b%F/**F(FIFAF&F5F6F'F&Fa^\l**F(FIF-F6F5F6F'F&#Fb^\lF/*(F(F_qFAF&F'F/Fec_l*
(F(F_qF-F6F'F/#Ffc_lF\t**F(F+F-F6F%F&F'F+#"%&R*F6**F(F+FAF&F%F&F'F+Fhgm**F(F.F-
F6F%F&F'F6Fc`t**F(F.FAF&F%F&F'F6Fabt**F(F.FAF&F5F6F'F6#!&f="F/**F(F.F-F6F5F6F'F
6#FcdblF_q**F(F/F-F6F%F&F'F+#F`c_lF/**F(F/FAF&F%F&F'F+F_c_l**F(F.FAF&F5F&F'F&#"
&l/%F6*(F(F.F^rF&F'FIFiex*(F(F.F-F+F'FIFj`v*(F%F6F'F.F(F/#F[__lF/*(F(F.F%F6F'F/
#F^__lF/*(F(F[jnF5F/F'F6#!#&*F_q*(F(FIF%F6F'F+F[fx*(F(FIF^rF&F'F&Fe\s*(F(FIF-F+
F'F&!#!**(F(F[jnF-F&F%F&Fe\s*(F(F.FAF&F5F&!%]b**FAF&F5F+F'F6F(F+#!%bRF6**F(F.FA
F&F5F&F'F6#!&tx*F/**FAF&F%F&F'FIF(F&Fcc`l**F-F6F%F&F'FIF(F&Fhb\l*(F(F_qF-F&F5F6
F\e]l**F-F&F4F&F(F&F'F.FL**F(F6FAF&F^rF&F'F.Fc__l**F(FIF-F&FAF&F'F&Fe\s**F(F6F-
F&F4F&F'F.Fc__l**F(FIF-F&FAF&F'F6Fd]s**F(F6F-F&FAF6F'F.Fb__l**F(F6F-F6F^rF&F'F.
Fb__l**F-F6F^rF&F(F&F'F.F^il**F-F&FAF6F(F&F'F.F^il**F-F+FAF&F(F&F'F.Fijr**FAF&F
^rF&F(F&F'F.FL**F(F6F-F+FAF&F'F.F]\\l**F(FIF-F&FAF&F'F+Fabt**F(FIF-F&FAF&F'F/Fg
az**F(FIF-F&FAF&F'F.F[dz*(F(F.F^rF&F'F/Ffj_l*(F(F.F-F+F'F/Fg\^l*(F(F.FjpF&F'F+F
gaz*(F(F[jnF5F6F%F&Ficz*(F(FIF5F&F9F&Fda]l**F(F+FAF&F5F6F'FIF^dx*(F(F/FAF6F'F6F
f]s*(F(F/F-F/F'F6#Fh`]lF_q*(F(F/F4F&F'F6Fd]s*(F(FIF^rF&F'F.F[dz*(F(FIF-F+F'F.#F
c__lF/**F(F.F-F&FAF&F'F.Fda]l**F(F.F-F&FAF&F'FIFiex*(F(F.F^rF&F'F.Fda]l*(F(F.F-
F+F'F.Fb`l**FAF&F5F+F'F/F(F&#!%25FI**F(F/F5F6F%F&F'FIFbfz**F(F.F5F6F%F&F'F.#Fd[
zF/**F(F/F5F&F9F&F'FIF`fz*(F-F6FjpF&F'F.#FcemF6*(F(F_qFAF&F'FIFc[al*(F(F_qF-F6F
'FIFa[al*(FAF&F5F/F'F.F[]\l**F(F+F-F6F5F6F'FIFj`v**F(FIF5F6F%F&F'F6#"%fMF/**F(F
.F5F&F9F&F'F&Fjh]l**F(FIF5F&F9F&F'F&Fb^\l**F(F[jnF5F6F%F&F'F&#"$B%F/**F(F.F5F&F
9F&F'F6F`b`l**F(F.F5F&F9F&F'F+F[]al**F(FIF5F&F9F&F'F6F`e]l*(F%F6F'FIF(F+F^dx*(F
jpF&F'FIF(F+Fg\w*(F(F.F5F/F'F.Fbj]l*(F(FIF5F/F'F/#F_clF_q*(F-F&F4F&F'F.Fdq*(F-F
6F^rF&F'F."$]"*(F-F&FAF6F'F.#FeqF/*(F(F6F-F.F'F.F^\m*(F(F6FcelF&F'F.Fc__l**FAF&
F%F&F'FIF(F6Feiv**F-F6F%F&F'FIF(F6Fc\l**F(F/F-F6F5F6F'FIFajbl**F(F/FAF&F5F6F'FI
Fbfz**F(F.FAF&F5F6F'F.F`fz**F(F.F-F6F5F6F'F.Fbfz**F(F/F-F6F%F&F'FIFbfz**F(F/FAF
&F%F&F'FIF`fz**F(F/FAF&F%F&F'F/Fg]`l**F(F/F-F6F%F&F'F/#Fh]`lF/**F(F.F-F6F5F6F'F
+#"%R:F/**F(F.FAF&F5F6F'F+#Ff[clF6**F(F.FAF&F%F&F'F+Fgaz**F(F.F-F6F%F&F'F+Fiaz*
*F(F+FAF&F%F&F'F/Fe`^l**F(F+F-F6F%F&F'F/#!%XFF6**F(FIF-F6F5F6F'F6#Fj`\lF_q**F(F
IFAF&F5F6F'F6Fi`\l*,F-F&FAF&F%F&F'F+F(F&F]`t*(F%F&F9F&F'FIFcem*&F(F.F%F6!%qQ*&F
(FIF%F6F\e]l*&F(F[jnF5F/#F]_oF/*&F(F_qF5F/#FiinF/*&F(F.FjpF&Fe\s*,F-F6F5F&F%F&F
'F/F(F6#"%&4#F/*,F-F6F5F&F%F&F'F.F(F&#"$.$F/**F(FIFAF&F5F6F'F/Fbfz**F(FIF-F6F5F
6F'F/Fajbl**F(F+F-F6F%F&F'FIF^dx**F(F+FAF&F%F&F'FIFg\w**F(F.F-F6F%F&F'F.Fbfz**F
(F.FAF&F%F&F'F.F`fz*(FAF&F%F&F'FIFbhv*(FAF&F%F6F'FIFdal*(F(F/FjpF&F'F/Fg]`l*(F(
F/FjpF&F'F+F_c_l*(F(F/FjpF&F'F6F_\]l*(F(F/FjpF&F'F&Fg[]l*(FjpF&F'F.F(F&#!%FuF6*
(F-F&F%F6F'F.#"%Z6F/*(F-F&FjpF&F'F.#"$"))F6**F-F&F5F/F(F.F'F&#"$`#FI**F-F&F%F6F
'F/F(F6#FjawF/**F-F&F%F6F'F+F(F+"$+&**F-F&F5F/F'F+F(F+#"%(Q#Fhz**F-F&F5F/F'F6F(
F/#F]bvF?**F-F&F5F/F'F/F(F6#"$l&FI**F-F&F5F/F'F.F(F&F`go**F-F&FjpF&F'F/F(F6F\]n
**F-F&FjpF&F'F.F(F&#"$p#F6**F-F&F%F6F'F.F(F&#"$\"F6*&FjpF&F'F.!%UU*(F-F&F5F/F'F
I#FeivF?*,F-F&F5F&F9F&F'F.F(F&#"$,$F6*,F-F&F5F6F%F&F'F.F(F&#"$N$F/*,F-F&F5F6F%F
&F'F6F(F/Fccv*,F-F&F5F6F%F&F'F+F(F+#"%t[F/*,F-F&F5F6F%F&F'F/F(F6#"%(>$F/*,F-F&F
5F&F9F&F'F/F(F6"%Z5*,F-F&F5F&F9F&F'F+F(F+Fdbw*(F%F6F'FIF(F&Fec`l*(FjpF&F'F.F(F6
#"%X?F6*(F%F6F'F.F(F6"$X(*(F%F6F'F/F(F+#!%jcF/**F-F&F5F6F%F&F'FIF\em**F-F&F5F&F
9F&F'FIFign**F-F&F5F/F(F.F'F6#!#(*Fhz**F-F&F%F6F'F.F(F6#!#"*F6**F-F&F%F6F'F/F(F
+#!$D"F6**F-F&F5F/F'F/F(F+#Fg^pF/**F-F&F5F/F'F+F(F/#!$2"FI**F-F&F5F/F'F.F(F6#!$
P"F2**F-F&F5F/F'FIF(F&#FadmF+**F-F&FjpF&F'F.F(F6!#o**F-F&FjpF&F'FIF(F&Ffabl**F-
F&F%F6F'FIF(F&Ffb]l*&FjpF&F'FIFgb`l*(FjpF&F'FIF(F&Fcc`l*(F-F&F%F6F'FIFdan*(F-F&
FjpF&F'FIF\w*(F%F6F'F+F(F/#!&X1#F/*(FjpF&F'F/F(F+Fe`^l*,F-F&F5F&F9F&F'FIF(F&Ffa
bl*,F-F&F5F6F%F&F'FIF(F&Ffb]l*,F-F&F5F6F%F&F'F+F(F/F^i`l*,F-F&F5F6F%F&F'F/F(F+F
cil*,F-F&F5F6F%F&F'F.F(F6F[hr*,F-F&F5F&F9F&F'F.F(F6Fbbcl*,F-F&F5F&F9F&F'F/F(F+F
ebcl*(FjpF&F'FIF(F6Feiv*(F%F6F'FIF(F6Fib`l*(F%F6F'F.F(F+"$C#*(F%F6F'F/F(F/#"%&f
$F/*(FjpF&F'F.F(F+"$/%*,F(F+F-F&FAF&F%F&F'F.F+*,F(F+F-F&FAF&F5F6F'F.F+*,F(F6F-F
&FAF&F%F&F'FIF+*,FAF&F5F&F%F&F'F/F(F+Febcl*,FAF&F5F6F%F&F'F/F(F6F`av*,FAF&F5F6F
%F&F'F.F(F&F`av**F(F6F-F6F^rF&F'FIF`av**F(F/F5F6F%F&F'F.Fj][l**F(F.F5F6F%F&F'F/
#!$p$F6**F(F/F5F&F9F&F'F.Fj^_l**F(F6F-F&FAF6F'FIF`av**F(F6F-F&F4F&F'FIF+**F(F6F
AF&F^rF&F'FIF+**F-F&F4F&F(F&F'FIFfabl**FAF&F5F+F'FIF(F&#Ffb]lF+**F(F6F-F+FAF&F'
FIFdal**FAF&F^rF&F(F&F'FIFfabl**F-F+FAF&F(F&F'FIF]fcl**F-F&FAF6F(F&F'FIFfb]l**F
-F6F^rF&F(F&F'FIFfb]l**F(FIF5F6F%F&F'F&#!&n,"F/**F(F6FAF&F9F&F'F+F_eo*,F-F&FAF&
F5F6F'FIF(F6F`av*(FcelF&F(F&F'F.FL*(F-F.F(F&F'F.F&*(FAF&F^rF&F'F.Fd`v*(F-F+FAF&
F'F.#Fa\[lF/**F(F6F-F6F9F&F'F+!%:8**FAF&F%F&F'F.F(F6Fdacl**F-F6F%F&F'F.F(F6#"%@
>F/**F(F/F-F6F5F&F%F&Ffo**F(F+FAF&F9F&F'F&Fbg]l**F(F/FAF&F5F&F%F&FB*(FcelF&F(F&
F'F6Fj\^l*(F-F.F(F&F'F6#F\b^lFiin*(FAF&F^rF&F'F6!%ad*(F-F+FAF&F'F6#Fe_[lF6*(F-F
&F4F&F'F6!%<c**F(F+FAF&F9F&F'F6F\a]l**F(F+F-F6F9F&F'F6F[i^l**F(F+F-F6F9F&F'F&Fh
`]l*(F(F.F-F6F5F6!%!*=*(F(F.FAF&F%F&Fe\s*,F(F/F-F&FAF&F5F6F'F&Fe^`l**F(F/F-F6F5
F6F'F.#F[__lF_q**F(F/FAF&F5F6F'F.F_ebl*(F(F.F5F/F'F/#!$,#F_q*(F(FIF5F/F'F+#!#`F
6**F(F.FAF&F5F6F'F/Faebl**F(F.F-F6F5F6F'F/#F^__lF_q**F(F/F-F6F%F&F'F.#Fib]lF/**
F(F/FAF&F%F&F'F.Fhb]l*(F-F&F4F&F'F/#!%&[$F6*(F-F6F^rF&F'F/!$])*(F(F/F5F.F'F+#!#
VFI*(F(F/F5F&FjpF&FB*(F(FIF5F+F%F&Fhjm*(F(F.F5F.F'F6#!#hFhz*(F-F&FAF6F'F/#Fgicl
F/*(F(F6F-F.F'F/#"#<F_q*(F(F6FcelF&F'F/Feg`l*(FcelF&F(F&F'F/F\]bl*(F-F.F(F&F'F/
#Fc\lF+*(FAF&F^rF&F'F/!%&y"*(F-F+FAF&F'F/#Fdd[lF/**F(FIFAF&F5F6F'F+F[fx**F(FIF-
F6F5F6F'F+#F\fxF/**F(F+F-F6F%F&F'F.#"$2%F6**F(F+FAF&F%F&F'F.F[ecl**F(F.F-F6F%F&
F'F/Fhcz**F(F.FAF&F%F&F'F/F[dz*&FcelF&F'F/F\[dl*&F-F.F'F/#!$H'F?**F(F/F-F&F5F&F
9F&FB**F(F+F-F&FjpF&F'F&Fbg]l**F(F/F-F&F%F6F'F6#"$8#F6**F(F+F-F&FjpF&F'F6F\a]l*
*F-F6F9F&F'F/F(F&#!$0*F6**F(F+F5F6F%F&F'FIF^dx**F(F+F5F&F9F&F'FIFg\w*,F-F6F5F&F
%F&F'F.F(F+F+*,FAF&F5F&F%F&F'FIF(F6F+*,F(F/FAF&F5F&F%F&F'F/F+*,F(F/F-F6F5F&F%F&
F'F/F`av*,F-F6F5F&F%F&F'FIF(F6F`av**FAF&F9F&F'F/F(F&Fifo**F(F/F5F+F%F&F'F/F+**F
(F.F5F+F%F&F'F+F6**F(F+F5F+F%F&F'F.F6**F(FIF5F+F%F&F'F6Fdal**F(F.F5F&F%F6F'F+F`
av**F(F/F5F6F9F&F'F/F`fz**F(F+F5F&FjpF&F'F.FI**F(F/F5F&FjpF&F'F/F+*,F(F+F-F&FAF
&F%F&F'F6F\a]l*(F(F.F-F&F9F&Fe\s*(F(F[jnF-F&F5F+Fc__l**F(F.F-F&F9F&F'F6Fabt**F(
F.F-F&F9F&F'F&Fd]s**F(FIF-F&F5F&F%F&Fda]l*,F(FIF-F&F5F&F%F&F'F&Fb^\l**F(F[jnF-F
&F5F+F'F&Fb^al**F(F.F-F&F9F&F'F+Fgaz*,F(FIF-F&F5F&F%F&F'F6F`e]l**F(F[jnF-F&F5F+
F'F6Fecx**F(F.F-F&F9F&F'F/F[dz*,F(FIF-F&F5F&F%F&F'F+F\fx**F(F/F5F+F%F&F'F+#!$9#
F+**F(F.F5F+F%F&F'F6#F_bclF+**F(F+F5F+F%F&F'F/Fg^p**F(FIF5F+F%F&F'F&#FecxF6**F(
F.F5F6F9F&F'F&#Fc^alF6**F(F/F%F&F9F&F'F6F`\dl**F(FIF-F&F5F+F'F/Fbfz**F(F.F-F&F5
F+F'F.Fbfz**F(F/F-F&F5F+F'FIFbj]l**F(F/F-F&F9F&F'FIF`fz*,F(F/F-F&F5F&F%F&F'FIF`
fz*,F(F.F-F&F5F&F%F&F'F.F_cl**F(F[jnF-F&F5F+F'F+Fbj]l**F(F.F-F&F9F&F'F.F`fz*,F(
FIF-F&F5F&F%F&F'F/F`fz**F(F.F-F6F5F+F'F&F__v**F(F.FAF&F5F+F'F&Ff`u*,F(F+F-F&FAF
&F5F6F'F6#!%BQF6*,F(F6F-F&FAF&F%F&F'F+F_eo**F(F+F-F6F9F&F'F+F^^bl**F(F+FAF&F9F&
F'F+Feg`l**F(F6F-F6F9F&F'F/Fa\`l**F(F6FAF&F9F&F'F/F\]n*(F(F6FVF&F'F.Faccl*(F(F6
F5F.F'F.F]fcl**F(FIF5F6F%F&F'F/Fjhbl**F(F[jnF5F6F%F&F'F+Fbfz**F(F.F5F&F9F&F'F.F
_cl**F(FIF5F&F9F&F'F/F`fz*&F(F/FjpF&Fgfm*(F(F+F5F/F'FIFadm*&FcelF&F'F6Fjgcl*&F-
F.F'F6#Fba^lFL*(F(F.F%F6F'F6#!&J>"F/*(F(F.F5F&F9F&Fe[]l*(F(F.F%F6F'F+"$r(*(F(F[
jnF5F/F'F&#"$([F_q*(F(FIF5F6F%F&"%:F*(F(F.FjpF&F'F6Fabt*(F-F6F^rF&F'F6!%SF*(F-F
&FAF6F'F6#F^hclF6*(F(F6F-F.F'F6#Ff\qFijr*(F(F6FcelF&F'F6Fbg]l**F(F6F-F+F%F&F'F6
Fdbw**F(F6F^rF&F%F&F'F6FW*(F(F.F^rF&F'F+Fhg_l*(F(F.F-F+F'F+Fh[l*(F(F_qFAF&F'F.F
ag_l*(F(F_qF-F6F'F.#F]_oF\t*,FAF&F5F6F%F&F'F+F(F+Fdal*,FAF&F5F&F9F&F'F.F(F&F6*&
F(F_clF%F&F]_o*&F(FhjmF5F6#F\_alF6*&F(FhzF'F+#F[\^lF\t*&F(FhzF'F/#Fh]zF\t**F(FI
F-F&FAF&F'FIF`fz*(F(FIF^rF&F'FIF`fz*(F(FIF-F+F'FIFbj]l**F(F.F-F6F5F&F'FIFe][l**
F(F[jnF-F6F5F&F'F.Fbfz**F(F[jnFAF&F5F&F'F.F`fz**F(FIF-F6F5F&F'FIFbfz**F(FIFAF&F
5F&F'FIF`fz**F-F&F5F&F%F&F'FI#Fa[nFhz*,F-F6F5F&F9F&F'F/F(F6Fdal*,F-F6F5F&F%F&F'
F+F(F+#FebwF/**F(F[jnF-F6F5F&F'F/Fhcz**F(F[jnFAF&F5F&F'F/F[dz**F(FIF-F6F5F&F'F.
#F_][lF6**F(FIFAF&F5F&F'F.F_][l*,FAF&F5F&F%F&F'F.F(F&F\bw*,FAF&F5F&F%F&F'F/F(F6
Fiaw*(F(F/F^rF&F5F&Feg]l*(F(F/F-F+F5F&"$5)*(F(F.F^rF&F5F&Fe\s*(F(F.F-F+F5F&Fheb
l*(F-F+F5F&F'F/#"'v&*=Fhp*(F^rF&F5F&F'F/#"'bz@FI**F(F+F^rF&F5F&F'F&#"&O#RF+**F(
F/F-F&FAF&F5F&Feg]l**F(F+F-F+F5F&F'F&#"&NH%FP**F(F/F^rF&F5F&F'F&!&<="**F(F.F-F&
FAF&F5F&Fe\s**F(F/F-F+F5F&F'F&#!%RRF6**F-F+F5F&F'F6F(F6#!'vkVF2**F^rF&F5F&F'F6F
(F6!'Og6**F(F.F^rF&F5F&F'F&Fd]s**F(F.F-F+F5F&F'F&Fg`]l**F(F+F^rF&F5F&F'F6#!&D=$
F6**F(F+F-F+F5F&F'F6#!&Dp"FI**F(F/F^rF&F5F&F'F6#"&`6#F6**F(F/F-F+F5F&F'F6#"%^qF
/*,F(F+F-F&FAF&F5F&F'F&#"&p/%F+*,F(F/F-F&FAF&F5F&F'F&Feedl*,F-F&FAF&F5F&F'F6F(F
6#!'@\XF/*,F(F.F-F&FAF&F5F&F'F&Fd]s*,F(F+F-F&FAF&F5F&F'F6!&]i"*,F(F/F-F&FAF&F5F
&F'F6Fhfdl**F^rF&F5F&F'F+F(F&#!'pOiFI**F-F+F5F&F'F+F(F&#!(D'=7Fihl**F-F+F5F&F'F
+F(F6#"&t'))Fhz**F^rF&F5F&F'F+F(F6"&1v%**F(F.F^rF&F5F&F'F6Fabt**F(F.F-F+F5F&F'F
6F[a]l**F(F+F^rF&F5F&F'F+#"&^u#F+**F(F+F-F+F5F&F'F+#"&(>dFhp**F(F/F^rF&F5F&F'F+
#!%B"*F6**F(F/F-F+F5F&F'F+#!%TIF/**F-F&FAF&F5F&F'F/#"'NtTFhz*,F-F&FAF&F5F&F'F+F
(F&!'EJ5*,F-F&FAF&F5F&F'F+F(F6#"&**G*F6*,F(F.F-F&FAF&F5F&F'F6Fabt*,F(F+F-F&FAF&
F5F&F'F+#"&nc&FI*,F(F/F-F&FAF&F5F&F'F+F\idl**F^rF&F5F&F'F/F(F&"&)QF**F-F+F5F&F'
F/F(F&#"&HG&Fhz**F-F+F5F&F'F/F(F6#!&.A"F_q**F^rF&F5F&F'F/F(F6#!&L)>F6**F(F.F^rF
&F5F&F'F+Fgaz**F(F.F-F+F5F&F'F+#Feg`lF/**F(F+F^rF&F5F&F'F/#!%baF6**F(F+F-F+F5F&
F'F/#!%&z#FI**F(F/F^rF&F5F&F'F/"%65**F(F/F-F+F5F&F'F/#"$P$F6*,F-F&FAF&F5F&F'F/F
(F&#"'R#3"F/*,F-F&FAF&F5F&F'F/F(F6#!&Z'QF/*,F(F.F-F&FAF&F5F&F'F+Fgaz*,F(F+F-F&F
AF&F5F&F'F/!%]F*,F(F/F-F&FAF&F5F&F'F/Fc[el*(F-F+F5F&F'F.#!%3<F+*(F^rF&F5F&F'F.#
!%f!)F6*(F-F+F5F&F'FIFia_l*(F^rF&F5F&F'FIFfio**F-F&FAF&F5F&F'F.#!&<`"F/**F^rF&F
5F&F'F.F(F&#!%ZtF6**F-F+F5F&F'F.F(F&#!&&)R"F2**F-F+F5F&F'F.F(F6#"$[%F+**F^rF&F5
F&F'F.F(F6"$*)***F(F.F^rF&F5F&F'F/F[dz**F(F.F-F+F5F&F'F/F`hbl**F(F+F^rF&F5F&F'F
.Fd[dl**F(F+F-F+F5F&F'F.#"$B)Fhz**F(F/F^rF&F5F&F'F.Fhb]l**F(F/F-F+F5F&F'F.#!#tF
/*,F-F&FAF&F5F&F'F.F(F&#!&&o@FI*,F-F&FAF&F5F&F'F.F(F6"$e**,F(F.F-F&FAF&F5F&F'F/
F[dz*,F(F+F-F&FAF&F5F&F'F.#"$<)F6*,F(F/F-F&FAF&F5F&F'F.Fhb]l**F-F&FAF&F5F&F'FIF
gcdl**F^rF&F5F&F'FIF(F&F[c\l**F-F+F5F&F'FIF(F&F\c]l**F(FIF-F6F5F&F'F&#!&8v#F/**
F(FIFAF&F5F&F'F&#F`_elF6**F(F[jnF-F6F5F&F'F&Ff]s**F(F[jnFAF&F5F&F'F&Fd]s**F(FIF
-F6F5F&F'F6#"&V)[F_q**F(FIFAF&F5F&F'F6#Fg_elF/**F-F+F5F&F'FIF(F6Fja]l**F^rF&F5F
&F'FIF(F6Fdb\l**F(F.F^rF&F5F&F'F.F`fz**F(F.F-F+F5F&F'F.Fbj]l**F(F+F^rF&F5F&F'FI
Fg\w**F(F+F-F+F5F&F'FIFfb]l**F(F/F^rF&F5F&F'FIF`fz**F(F/F-F+F5F&F'FIFbj]l*,F-F&
FAF&F5F&F'FIF(F&Fe^_l*,F-F&FAF&F5F&F'FIF(F6Fg^_l*,F(F.F-F&FAF&F5F&F'F.F`fz*,F(F
+F-F&FAF&F5F&F'FIFg\w*,F(F/F-F&FAF&F5F&F'FIF`fz*,F-F6F5F&F9F&F'F.F(F&F&*(F-F6F5
F/F'FIF_gl*(F-F6F5F+F'FIFcdw*(F-F&F9F&F'F.!%GS*(F(FIF^rF&F'F/Fgaz*(F(FIF-F+F'F/
F[[el*(F5F&F(F_clF'FIF`fo*(F5F&F(FhjmF'F.#!$(HF.*(F5F&F(FhjmF'F+#!&$>BF_q*(F5F&
F(FhjmF'F&#!'RuJFfbo*(F5F&F(FhjmF'F6#"'`sbF_ao*(F5F&F(FhjmF'F/#"%$p*F\t*&F5F&F(
Fhjm#"%hlF6**F(F.F-F&FAF&F'F/Ffj_l*(F(F/F5F/F'FIFd]bl*(F(F.FjpF&F'F.F`fz*(F(F_q
F5F/F'F6Fd]bl*(F(F/FjpF&F'FIF`fz*(F%F6F'FIF(F/Fbfz*(F(F.F%F6F'F.F`fz*(F(F[jnF5F
/F'F+Fbj]l*(F(F+FVF&F'F6F\a]l*(F(F+FVF&F'F&Fbg]l**F(F.F5F&F%F6F'F6Fe][l**F(F/F5
F6F9F&F'F+F^i`l**F(F/F%F&F9F&F'F&Fc^`l**F(F+F5F&FjpF&F'F/Febcl**F(F/F5F&FjpF&F'
F+Fi[al**F(F/F5F&FjpF&F'F6F`\dl**F(F/F5F&FjpF&F'F&Fc^`l**FAF&F5F+F'F.F(F+F`av**
F-F6F5F+F'FIF(F6Fd`r**FAF&F5F+F'FIF(F6Fdal**F-F6F5F+F'F.F(F+Fbj]l**FAF&F5F+F(F/
F'F/F`av**F-F6F5F+F(F/F'F/Fbj]l*&FcelF&F'FIFcem*&F-F.F'FIFdiv*(F(F+F5F.F'F/#Fdd
mF2**F(F6F5F&FjpF&F'F.Fbbcl**F(F6F5F+F%F&F'F.#F]cclFI**F(F6F5F6F9F&F'F.F[hr*(FA
F&F9F&F'FIFcem*(F(F+FVF&F'F/Fc__l*(F(F+FVF&F'F+Feg`l*(F(FIF5F.F'F&#!#ZF^]l*(F(F
.F5F&F%F6Fhebl*(F(F+F-F6F9F&F\e\l*(FVF&F'FIF(F&Ffabl*(F-F6F9F&F'F/#!%lOF6*(FAF&
F9F&F'F/Fd`z**FAF&F5F+F'F/F(F+!#S**F-F6F5F+F'F.F(F6Fjjl*(F(F6F5F.F'FI#F&Ffbo*(F
(F+F5F.F'F.Fgg]l*(F(F+FVF&F'F.F+*(F(FIF5F.F'F6Fgg]l*(F(F[jnF5F.F'F&Faeel**FAF&F
5F+F'F.F(F6F[[m**F-F6F5F+F'F/F(F+Fign**FAF&F5F+F(F/F'F+#F^i`lF+**F-F6F5F+F(F/F'
F+#F^i`lFI*(F(F6F-F.F'FIFaeel*(F(F6FcelF&F'FIF+*(FcelF&F(F&F'FIFfabl*(F-F.F(F&F
'FI#FadmFiin*(FAF&F^rF&F'FIFcem*(F-F+FAF&F'FIFg_n*(F-F&F4F&F'FIF\w*(F-F6F^rF&F'
FIFa\o*(F-F&FAF6F'FIFdan*,F-F6F5F&F%F&F'FIF(F&Ffb]l*,FAF&F5F&F%F&F'F.F(F+FI*,FA
F&F5F&F%F&F'FIF(F&Ffabl**F(F+F-F&FjpF&F'F+Feg`l*(F(F.FjpF&F'F&Fd]s*(F(FIF%F6F'F
&Fa^\l*(F(F.F%F6F'F&#"&85"F6*(F(FIF%F6F'F6Fi`\l*(F(F/F%F&F9F&FB*(F(F.F5F6F9F&Fh
ebl**F(F6FAF&F9F&F'F.Faccl**F(F6F-F6F9F&F'F.Fg^_l**F(F+FAF&F9F&F'F/Fc__l**F(F+F
-F6F9F&F'F/Fb__l**F(F.FAF&F5F+F'F6Fj`v**F(F.F-F6F5F+F'F6F_\m**FAF&F9F&F'F.F(F&F
egm**F-F6F9F&F'F.F(F&#Fgd]lF6*,F(F/FAF&F5F&F%F&F'F6F`\dl*,F(F/F-F6F5F&F%F&F'F6F
_\dl*(F-F6F9F&F'F.#"$J%F6*(FAF&F9F&F'F.F]\z*(F-F&F4F&F'F+#"%D#*F6*(F-F6F^rF&F'F
+"%]A*(F-F&FAF6F'F+#FchelF/*(F(F6F-F.F'F+#Fc__lF_q*(F(F6FcelF&F'F+F\a]l**F(F+F^
rF&F%F&F'F&Fbg]l*,F-F6F5F&F%F&F'F/F(F+Fdbcl*,FAF&F5F&F%F&F'F.F(F6Fbbcl*,F(F/FAF
&F5F&F%F&F'F+Fi[al*,F(F/F-F6F5F&F%F&F'F+Fcem**F(F+F^rF&F5F6F'F&#"%()pF6**F(F+F-
F+F5F6F'F&#"%HBF/**F(F+F-F&FAF&F%F&F_e\l**F(F+F-F+F%F&F'F&Ff\q**F(F/F-F&FAF&F5F
6Ffo**F(F6F%F&F9F&F'F.Fbbcl**F(F6F5F&F%F6F'F.F[hr**F(F+F%F&F9F&F'F/Febcl**F(F/F
%F&F9F&F'F+Fi[al*,F-F6F5F&F%F&F'F.F(F6Fabcl*&FcelF&F'F&F^]o*&F-F.F'F&#"#PF6*(Fc
elF&F(F&F'F+Fa^`l*(F-F.F(F&F'F+Fiin*(FAF&F^rF&F'F+"%DZ*(F-F+FAF&F'F+#F`b[lF/*(F
celF&F(F&F'F&Fee\l*(F-F.F(F&F'F&F_q*(FAF&F^rF&F'F&F^]o*(F-F6F9F&F'FIFa\o*,F-F&F
AF&F%F&F'F.F(F&Fi_cl*,F(F/F-F&FAF&F5F6F'F+Fcem*,F(F+F-F&FAF&F%F&F'F/Fc__l*(F(F.
FAF&F5F+F]gp*(F(F+FAF&F9F&F_e\l*(F(F.F-F6F5F+Fg`o**F^rF&F%F&F'F+F(F&F]\p*(F-F+F
AF&F'F&Ffex*(F-F&F4F&F'F&"%gC*(F-F6F^rF&F'F&"%+7*(F-F&FAF6F'F&"%I7*(F(F6F-F.F'F
&F_\m*(F(F6FcelF&F'F&F_e\l*,F(F+F-F&FAF&F5F6F'F/Fdbcl*,F(F6F-F&FAF&F%F&F'F.Facc
l*&F(F+FVF&F_e\l*&F(F[jnF5F.#FadmF_q**F(F+F5F6F9F&F'F/Fcil**F(F.F5F6F9F&F'F6Fe]
[l**F(F.F5F&F%F6F'F&F[_dl**F(F+F5F&F%F6F'F/Fcil**F(F/F5F&F%F6F'F+F^i`l**F(F6F5F
&FjpF&F'FIF+**F(F6F5F+F%F&F'FIFdal**F(F6F%F&F9F&F'FIF+**F(F6F5F&F%F6F'FIF`av*&F
VF&F'FIFcem**F(F6FAF&F9F&F'FIF+**F(F6F-F6F9F&F'FIF`av**F(F+FAF&F9F&F'F.F+**F(F+
F-F6F9F&F'F.F`av**F(F.FAF&F5F+F'F+Fdal**F(F.F-F6F5F+F'F+Fd`r**FAF&F9F&F'FIF(F&F
fabl**F-F6F9F&F'FIF(F&Ffb]l**F-F&FAF&F%F&F'F+Fe[m**F(F6F5F6F9F&F'FIF`av**F-F+F%
F&F'F+F(F&#"%NiFhz**F(F+F-F+F5F6F'F6#Fj_dlFhz**F(F+F^rF&F5F6F'F6Fi_dl**F(F+F^rF
&F%F&F'F6F\a]l**F(F6F^rF&F%F&F'F+F_eo**F(F6F-F+F%F&F'F+#F^gclF+**F(F/F^rF&F5F6F
'F&Fe^`l*(F5F.F'FIF(F&F`fel**F(F/F-F+F5F6F'F&Ff]v**F(F+F-F+F%F&F'F6Fa`v**F%F&F9
F&F'FIF(F&Ffabl**F5F&F%F6F'FIF(F&Ffb]l**F5F6F9F&F'FIF(F&Ffb]l**F5F+F%F&F'FIF(F&
F]fcl**F-F6F5F+F'FIF(F&#FbhoF+**F(F+F-F&F^rF&F5F&F_e\l**F(F+F-F6FAF&F5F&F\e\l**
F(F6F4F&F5F&F'F&!%&e'**F(F6FAF6F5F&F'F&#F\_flF6**F(F+F%F&F9F&F'F.FI**F(F/F%F&F9
F&F'F/F+**F(F+F5F6F9F&F'F.F`fz**F(F.F5F6F9F&F'F+F`av**F(F+F5F&F%F6F'F.F`fz**F(F
/F5F&F%F6F'F/F`fz**F5F&FjpF&F'FIF(F&Ffabl**F(F6F-F/F5F&F'F&#!%&>#F_q*&FcelF&F'F
+Fejel*&F-F.F'F+#Fg__lF\t**FAF6F5F&F'F6F(F&#!&`."F/**F-F/F5F&F'F6F(F&#!%^PF\t**
F(F+F-F/F5F&F'F&#Ff\qF/**F(F6F-F/F5F&F'F6#"&B>"F?**F(F6FAF6F5F&F'F6#Ff`flF/**F(
F6F4F&F5F&F'F6#Ff`flF6**F4F&F5F&F'F6F(F&#F^`flF6**F(F+F4F&F5F&F'F&Fbg]l**F(F+FA
F6F5F&F'F&Fh`]l**F-F&F^rF&F5F&F'F+"&If"**F-F6FAF&F5F&F'F+#"&&HJF/*&FcelF&F'F.Fd
`v*&F-F.F'F.#FajelF\t*(F-F+F%F&F'F.#"$"GF/*(F^rF&F%F&F'F.F]\z*,F-F&FAF&F5F6F'F.
F(F6Fabcl**FAF6F5F&F'F+F(F&"%*\"*,F-F&FAF&F%F&F'F/F(F&Ffhu*,F(F/F-F&FAF&F5F6F'F
6F_\dl**F-F&FjpF&F'FIF(F6F+**F(FIF-F&F5F/F'F6Fgg]l**F(F+F4F&F5F&F'F6F\a]l**F4F&
F5F&F'F+F(F&"%)*H**F(F6F4F&F5F&F'F+!%BE**F(F6FAF6F5F&F'F+#FfbflF6**F(F6F-F/F5F&
F'F+#FfbflF2**F(F+F-F/F5F&F'F6#F^elF_q**F-F/F5F&F'F+F(F&"$K"**F(F+FAF6F5F&F'F6F
[i^l*,F(F+F-F&FAF&F%F&F'F+Feg`l*,F(F+F-F&FAF&F5F6F'F+#"$***F6*,F(F6F-F&FAF&F%F&
F'F/F\]n*(F-F/F5F&F'F/#!%bpF?*(F4F&F5F&F'F/#!%NvF6*(FAF6F5F&F'F/#FjcflF/*(F-F/F
5F&F'F.#Fj_clF\t*(F4F&F5F&F'F.#"$$))F6*(FAF6F5F&F'F.#FadflF/**F-F6FAF&F5F&F'F/#
!%XsF/**F-F&F^rF&F5F&F'F/Fid`l**F(F+F-F/F5F&F'F+#FbrF_q**F(F6F-F/F5F&F'F/#"%*>"
F?**F(F6FAF6F5F&F'F/#F\eflF/**F(F6F4F&F5F&F'F/#F\eflF6**F4F&F5F&F'F/F(F&#!%*z"F
6**F(F+F4F&F5F&F'F+Feg`l**FAF6F5F&F'F/F(F&#FceflF/**F(F+FAF6F5F&F'F+F^^bl**F-F/
F5F&F'F/F(F&#!%f=F?**F(FIF-F&F5F/F'F&#FecxF_q**F(F/F-F&F%F6F'F+Fcem**F(F+F-F&Fj
pF&F'F/Fc__l*,F-F&F5F6F%F&F'F/F(F/F`fz*,F-F&F5F6F%F&F'F.F(F+F`fz*,F-F&F5F6F%F&F
'FIF(F6F`av*,F-F&F5F&F9F&F'FIF(F6F+*,F-F&F5F&F9F&F'F.F(F+FI*,F(F.F-F&F5F6F%F&F'
F6Fe][l*,F(F/F-F&F5F&F9F&F'F+Fi[al**F(F+F^rF&F%F&F'F+Feg`l**F(F+F^rF&F5F6F'F+Fb
cfl**F(F+F-F+F5F6F'F+#"$L$F/**F-F+F%F&F'F/F(F&#!%D=Fhz**F-F&FAF&F%F&F'F/Fi^p**F
^rF&F%F&F'F/F(F&Fifo**F(F+F-F+F%F&F'F+F_`v*(F(F/F-F+F5F6F^]l*(F(F+F-F+F%F&F^hn*
*F(F/F-F+F5F6F'F6Fj]v**F(F/F^rF&F5F6F'F6F_\dl**F(F6F-F+F%F&F'F/"$+"**F(F6F^rF&F
%F&F'F/F\]n*,F-F&F^rF&F5F&F'F6F(F&!%*G&*,F-F6FAF&F5F&F'F6F(F&#!&.3"F/*,F(F+F-F&
F^rF&F5F&F'F&Fbg]l*,F(F+F-F6FAF&F5F&F'F&Fh`]l*,F(F6F-F&F^rF&F5F&F'F6Fj`fl*,F(F6
F-F6FAF&F5F&F'F6Fh`fl*(F-F/F5F&F'F+#"&b+"F\t*,F(F.F-F&F5F6F%F&F'F&F[_dl**F4F&F5
F&F'F.F(F&Fgd]l**F(F+F4F&F5F&F'F/Fc__l**FAF6F5F&F'F.F(F&Fjgel**F(F+FAF6F5F&F'F/
Fb__l**F-F/F5F&F'F.F(F&#Ff\qF2*(F(F+F^rF&F%F&F_e\l*,F(F/F-F&F5F&F9F&F'F&Fc^`l*,
F(F+F-F&FAF&F%F&F'F&Fbg]l*(F(F/F^rF&F5F6Ffo*,F-F&F^rF&F5F&F'F+F(F&#"%"3'F6*,F-F
6FAF&F5F&F'F+F(F&#"%$3$F6*,F(F+F-F&F^rF&F5F&F'F6F\a]l*,F(F+F-F6FAF&F5F&F'F6F[i^
l*,F(F6F-F&F^rF&F5F&F'F+Ffbfl*,F(F6F-F6FAF&F5F&F'F+Fhbfl*,F-F&FAF&F5F6F'FIF(F&F
fb]l*,F-F&F^rF&F5F&F'FIF(F&Ffabl*,F-F6FAF&F5F&F'FIF(F&Ffb]l*,F(F+F-F&F^rF&F5F&F
'F.F+*,F(F+F-F6FAF&F5F&F'F.F`av*,F(F6F-F&F^rF&F5F&F'FIF+*,F(F6F-F6FAF&F5F&F'FIF
`av*,F(F+F-F&FAF&F5F6F'F&Faiel*(F(F+F-F/F5F&Fg`o*(F(F+FAF6F5F&F\e\l*(F(F+F4F&F5
F&F_e\l*(F4F&F5F&F'F+#"&DC$F6**F(F/F-F&F%F6F'F/F`av**F(F+F-F&FjpF&F'F.F+*(F-F/F
5F&F'FIFa`cl*(F4F&F5F&F'FIF\w*(FAF6F5F&F'FIFdan*,F(F6F-F&FAF&F%F&F'F6FW*,F-F&F^
rF&F5F&F'F/F(F&!$2**,F-F6FAF&F5F&F'F/F(F&#!%H=F/*,F(F+F-F&F^rF&F5F&F'F+Feg`l*,F
(F+F-F6FAF&F5F&F'F+F^^bl*,F(F6F-F&F^rF&F5F&F'F/F`efl*,F(F6F-F6FAF&F5F&F'F/F^efl
**F4F&F5F&F'FIF(F&Ffabl**F(F+F4F&F5F&F'F.F+**FAF6F5F&F'FIF(F&Ffb]l**F(F+FAF6F5F
&F'F.F`av**F-F/F5F&F'FIF(F&F_ccl**F(F6F4F&F5F&F'FIF+**F(F6FAF6F5F&F'FIF`av**F(F
6F-F/F5F&F'FIFgg]l**F(F+F-F/F5F&F'F.Fgg]l**F-F&F^rF&F5F&F'FIFign**F-F6FAF&F5F&F
'FIF\em*,F(F.F-F&F5F6F%F&F'F+F`av*,F(F/F-F&F5F&F9F&F'F/F+*,F-F&F^rF&F5F&F'F.F(F
&#"$r#F6*,F-F6FAF&F5F&F'F.F(F&"#o*,F(F+F-F&F^rF&F5F&F'F/Fc__l*,F(F+F-F6FAF&F5F&
F'F/Fb__l*,F(F6F-F&F^rF&F5F&F'F.Faccl*,F(F6F-F6FAF&F5F&F'F.Fg^_l*,F(F/F-F&F5F&F
9F&F'F6F`\dl**F(F6F4F&F5F&F'F.Faccl**F(F6FAF6F5F&F'F.Fg^_l**F(F6F-F/F5F&F'F.#Fc
\lFI**F(F+F-F/F5F&F'F/Ff`o**F-F&F^rF&F5F&F'F."$K%**F-F6FAF&F5F&F'F.#"$X)F/*,F(F
6F-F&F^rF&F5F&F'F&F\_fl*,F(F6F-F6FAF&F5F&F'F&F^_fl*(FAF6F5F&F'F+#FfjflF/*(F(F+F
-F&FjpF&F_e\l*(F(FIF-F&F5F/Fb\n*(F^rF&F5F6F'F/!%0K*(F-F+F5F6F'F/#!&v@"F2**F-F&F
AF&F5F6F'F/#!&0E"F/**F-F+F5F6F'F+F(F&#"%.GFhz**F^rF&F5F6F'F6F(F6"%<"***F^rF&F5F
6F'F+F(F&#"%,CF6**F-F+F5F6F'F6F(F6#"&FA"F_q*,F-F&FAF&F5F6F'F6F(F6#"&Rl$F/*,F-F&
FAF&F5F6F'F+F(F&#F]gsF6*(F-F+F%F&F'F/#!%&R#F/*(F^rF&F5F6F'F."$#G*(F-F+F5F6F'F.#
"$`$F_q**F-F&FAF&F5F6F'F.#"%06F/**F-F+F5F6F'F/F(F&#!$2(F_q**F^rF&F5F6F'F+F(F6!%
**H**F^rF&F5F6F'F/F(F&#!%05F6**F-F+F5F6F'F+F(F6#!%>gFhz*,F-F&FAF&F5F6F'F+F(F6#!
%0gF6*,F-F&FAF&F5F6F'F/F(F&#!%Z?F/**F(F+F^rF&F%F&F'F/Fc__l*(F^rF&F5F6F'FIFa\o*(
F-F+F5F6F'FIFcdw**F-F&FAF&F5F6F'FIF\em**F-F+F5F6F'F.F(F&#"#xFI**F^rF&F5F6F'F/F(
F6#F`aclF6**F^rF&F5F6F'F.F(F&#"$^"F6**F-F+F5F6F'F/F(F6#"$*pF_q*,F-F&FAF&F5F6F'F
/F(F6F]]cl*,F-F&FAF&F5F6F'F.F(F&"#w**F(F+F-F+F%F&F'F/F]\\l**F^rF&F%F&F'F.F(F&Fe
gm**F-F&FAF&F%F&F'F.Fe^cl**F-F+F%F&F'F.F(F&#Fe\glFhz**F(F+F-F+F5F6F'F/#FebclFhz
**F(F+F^rF&F5F6F'F/Fdbcl**F(F6F^rF&F%F&F'F.Faccl**F(F6F-F+F%F&F'F.#Fg^_lF+**F(F
/F^rF&F5F6F'F+Fcem**F(F/F-F+F5F6F'F+F]]\l**F^rF&F5F6F'F.F(F6Fabcl**F-F+F5F6F'F.
F(F6#FbbclFhz**F(F.F-F&F5F6F%F&Fhebl**F(F/F-F&F%F6F'F&Fe^`l*(F^rF&F%F&F'F+F]_l*
(F-F+F%F&F'F+#"&N-"F/*(F(F/F-F&F%F6Ffo*(F-F+F%F&F'FIFg_n*(F^rF&F%F&F'FIFcem**F-
F&F5F/F(F.F'F+Fdal**F-F&F%F6F'FIF(F6F`av**F-F&F%F6F'F.F(F+F+**F-F&F5F/F'F.F(F+F
dal**F-F&F5F/F'F/F(F/Fbj]l**F-F&F5F/F'FIF(F6Fgg]l**F-F+F5F6F'FIF(F&Fh^fl**F(F+F
^rF&F%F&F'F.F+*(F^rF&F%F&F'F/Fd`z**F^rF&F5F6F'FIF(F&Ffb]l**F-F&FAF&F%F&F'FIF\w*
*F^rF&F%F&F'FIF(F&Ffabl**F(F+F-F+F%F&F'F.Fdal**F(F6F-F+F%F&F'FIFdal**F(F6F^rF&F
%F&F'FIF+**F(F+F^rF&F5F6F'F.F+**F(F+F-F+F5F6F'F.Fdal**F-F+F%F&F'FIF(F&F]fcl**F-
F+F5F6F'FIF(F6Fd`r**F^rF&F5F6F'FIF(F6F`av**F(F/F-F+F5F6F'F/Fd`r**F(F/F^rF&F5F6F
'F/F`av**FcelF&F5F&F(F&F'F&Fcgo**F-F&FAF6F5F&F'F6Fhq**FAF&F^rF&F5F&F'F6Fj\l**F-
F+FAF&F5F&F'F6F[bm**F-F.F5F&F(F&F'F&#Ff\qF^il*,F-F+FAF&F5F&F(F&F'F&Fiew*,F-F&FA
F6F5F&F(F&F'F&Ff\q*,FAF&F^rF&F5F&F(F&F'F&Fcgo*,F-F6F^rF&F5F&F(F&F'F&Ff\q*,F-F&F
4F&F5F&F(F&F'F&Fcgo**F-F&F4F&F5F&F'F6Fj\l**F-F6F^rF&F5F&F'F6Fhq*,F-F+FAF&F5F&F(
F&F'F6Ffew*,F-F&FAF6F5F&F(F&F'F6Fa`v*,FAF&F^rF&F5F&F(F&F'F6F^el*,F-F6F^rF&F5F&F
(F&F'F6Fa`v*,F-F&F4F&F5F&F(F&F'F6F^el**F-F+FAF&F5F&F'F+F`dl**FAF&F^rF&F5F&F'F+F
a]m**F-F&FAF6F5F&F'F+Ff\n**FcelF&F5F&F(F&F'F6F^el**F-F6F^rF&F5F&F'F+Ff\n**F-F&F
4F&F5F&F'F+Fa]m**F-F.F5F&F(F&F'F6Ff`o*(FcelF&F5F&F'F6Fj\l*(F-F.F5F&F'F6#FgdnFii
n*(FcelF&F5F&F'F+Fa]m*(F-F.F5F&F'F+#!#\F_q**F-F&FAF6F5F&F'F/Faim**FAF&F^rF&F5F&
F'F/Fbim**F-F+FAF&F5F&F'F/#FbimFI**F-F.F5F&F(F&F'F+#FfjclF2**F-F&F4F&F5F&F'F/Fb
im**F-F6F^rF&F5F&F'F/Faim**FcelF&F5F&F(F&F'F+Fbr*,F-F+FAF&F5F&F(F&F'F.Fagl*,F-F
&FAF6F5F&F(F&F'F.Fdal*,FAF&F^rF&F5F&F(F&F'F.F&*,F-F6F^rF&F5F&F(F&F'F.Fdal*,F-F&
F4F&F5F&F(F&F'F.F&*,F-F&F5F&F%F6F'F+F(F+Fdal*,F-F&F5F+F%F&F'F+F(F+Ff[w*,F-F&F5F
+F%F&F'F/F(F6F&*,F-F&F5F6F9F&F'F+F(F+Fdal*,F-F&F5F6F9F&F'F/F(F6F`av*,F-F&F5F6F9
F&F'F.F(F&F`av*,F-F&F5F+F%F&F'F.F(F&Ff[w*,F-F&F5F+F%F&F'F6F(F/Fagl*,F-F&F%F&F9F
&F'F.F(F&F6*,F-F&F5F&F%F6F'F.F(F&F`av*(F-F&FcelF&F'FIF&*(F-F+F^rF&F'FIFagl*(FAF
&F4F&F'FIF&*(F-F6FAF6F'FIFd`r*(F-F/FAF&F'FIF\`r*(F-F6F4F&F'FIFdal**F-F&FAF6F5F&
F'F.F]ibl**FcelF&F5F&F(F&F'F/Fg`o**F-F6F^rF&F5F&F'F.F]ibl**F-F&F4F&F5F&F'F.Fcem
**F-F.F5F&F(F&F'F/F`\fl**F-F+FAF&F5F&F'F.F]]\l**FAF&F^rF&F5F&F'F.Fcem*,F-F&F5F&
FjpF&F'F.F(F&F6*,F-F&F5F&FjpF&F'F/F(F6F&*&F^rF6F'F6Ff\q*&FAF+F'F6Fiew*&F-FIF'F6
#Ff\qFB*&%'alpha6GF&F'F6Fcgo*&F^rF6F'F+Fa`v*&FAF+F'F+Ffew*&F-FIF'F+#FetF\t*&F^j
glF&F'F+F^el**F-F6F^rF&F5F&F'FIFdal**FcelF&F5F&F(F&F'F.F&**F-F&FAF6F5F&F'FIFdal
**FAF&F^rF&F5F&F'FIF&**F-F+FAF&F5F&F'FIFagl**F-F.F5F&F(F&F'F.Fho**F-F&F4F&F5F&F
'FIF&**F-F&FAF&F^rF&F'F6Fcgo**F-F&F%F&F9F&F'FIF&**F-F&F5F+F%F&F'FIFagl**F-F&F5F
6F9F&F'FIFdal**F-F&FAF&F^rF&F'F&Fcil*&F^rF6F'F&F^hn*&FAF+F'F&Fign*&F-FIF'F&#Fad
mFI*&F^jglF&F'F&Fcil**F-F&FAF&F^rF&F'F+F^el**F-F&FAF&F^rF&F'F/Fbr**F-F&FAF&F^rF
&F'F.Fg`o**F-F&F5F.F(F.F'F&Fho*,F-F&F5F&F%F6F'F/F(F6F`av**F-F&F5F&FjpF&F'FIF&**
F-F&FVF&F'F.F(F&F&**F-F&F5F&F%F6F'FIFdal**F-F&F5F.F'F6F(F/F\`r**F-F&F5F.F'F.F(F
&F\`r**F-F&F5F.F'F/F(F6Fcf]l**F-F&F5F.F'F+F(F+Fcf]l*(F-F&FcelF&F'F+F^el*(F-F+F^
rF&F'F+Ffew*(FAF&F4F&F'F+F^el*(F-F6FAF6F'F+#F^elF/*(F-F/FAF&F'F+#FgewF_q*(F-F6F
4F&F'F+Fa`v**F-F&FAF&F^rF&F'FIF&*,F-F+FAF&F5F&F(F&F'F+#FbrFI*,F-F&FAF6F5F&F(F&F
'F+F_`v*,FAF&F^rF&F5F&F(F&F'F+Fbr*,F-F6F^rF&F5F&F(F&F'F+F_`v*,F-F&F4F&F5F&F(F&F
'F+Fbr*,F-F+FAF&F5F&F(F&F'F/#FetF6*,F-F&FAF6F5F&F(F&F'F/F]\\l*,FAF&F^rF&F5F&F(F
&F'F/Fg`o*,F-F6F^rF&F5F&F(F&F'F/F]\\l*,F-F&F4F&F5F&F(F&F'F/Fg`o*&F^rF6F'F.F]\\l
*&FAF+F'F.Fa]hl*&F-FIF'F.#FadmF?*&F^jglF&F'F.Fg`o*(FcelF&F5F&F'FIF&*(F-F.F5F&F'
FIFho*(F-F&FcelF&F'F.Fg`o*(F-F+F^rF&F'F.Fa]hl*(FAF&F4F&F'F.Fg`o*(F-F6FAF6F'F.#F
g`oF/*(F-F/FAF&F'F.#FetF_q*(F-F6F4F&F'F.F]\\l*,F-F&F%F&F9F&F'F/F(F6F&*(F-F&Fcel
F&F'F&Fcil*(F-F+F^rF&F'F&Fign*(FAF&F4F&F'F&Fcil*(F-F6FAF6F'F&F]gp*(F-F/FAF&F'F&
Fet*(F-F6F4F&F'F&F^hn*&F^rF6F'F/F_`v*&FAF+F'F/F[]hl*&F-FIF'F/#FfjclF]al*&F^jglF
&F'F/Fbr*(FcelF&F5F&F'F.Fcem*(F-F.F5F&F'F.#FcfmFfbo*&F^rF6F'FIFdal*&FAF+F'FIFag
l*&F-FIF'FIF_gx*&F^jglF&F'FIF&*(F-F&FcelF&F'F6Fcgo*(F-F+F^rF&F'F6Fiew*(FAF&F4F&
F'F6Fcgo*(F-F6FAF6F'F6#Ff\qF6*(F-F/FAF&F'F6F\fq*(F-F6F4F&F'F6Ff\q*(F-F&F5F.F'FI
Fho*(F-F&FVF&F'FIF&*(FcelF&F5F&F'F/Fbim*(F-F.F5F&F'F/#F^erF2*(F-F&FcelF&F'F/Fbr
*(F-F+F^rF&F'F/F[]hl*(FAF&F4F&F'F/Fbr*(F-F6FAF6F'F/#FbrF/*(F-F/FAF&F'F/#FbrF2*(
F-F6F4F&F'F/F_`v*(F-F/F5F6F'F+#FdiwF\t*(F-F/F%F&F'F+#FadlF_q*(FAF6F%F&F'F+Ff\n*
(FAF6F5F6F'F+Fj_x*(F4F&F5F6F'F+Fg_u*(F4F&F%F&F'F+Fa]m**F4F&F5F6F(F6F'F&Ff]m**FA
F6F5F6F(F6F'F&Ff]v**F-F/F5F6F(F6F'F&#Ff]mF2**F-F6FAF&F5F6F'F+Fj_x**FAF6F5F6F'F6
F(F&Fd]v**F-F&F^rF&F%F&F'F+Fa]m**F-F/F%F&F'F6F(F&Fg\hl**FAF6F%F&F'F6F(F&Fa`v**F
-F6FAF&F%F&F'F+Ff\n**F4F&F5F6F'F6F(F&F[`n**F-F&F^rF&F5F6F'F+Fg_u**F-F/F5F6F'F6F
(F&#F\`nF?**F4F&F%F&F'F6F(F&F^el*,F-F6FAF&F%F&F'F6F(F&Fa`v*,F-F6FAF&F5F6F(F6F'F
&Ff]v*,F-F&F^rF&F5F6F'F6F(F&F[`n*,F-F&F^rF&F5F6F(F6F'F&Ff]m*,F-F6FAF&F5F6F'F6F(
F&Fd]v*,F-F&F^rF&F%F&F'F6F(F&F^el**F4F&F5F6F(F6F'F6F]fp**FAF6F5F6F(F6F'F6Fj]v**
F-F/F5F6F(F6F'F6#F^fpF?**F-F6FAF&F5F6F'F/Fbey**FAF6F5F6F'F+F(F&Fh]v**F-F&F^rF&F
%F&F'F/Fbim**F-F/F%F&F'F+F(F&Fj`hl**FAF6F%F&F'F+F(F&F_`v**F-F6FAF&F%F&F'F/Faim*
*F4F&F5F6F'F+F(F&F`]l**F-F&F^rF&F5F6F'F/Fj_u**F-F/F5F6F'F+F(F&Fjhbl**F4F&F%F&F'
F+F(F&Fbr*(F-F/F5F6F'F/#Fj]nF?*(F-F/F%F&F'F/F[cu*(FAF6F%F&F'F/Faim*(FAF6F5F6F'F
/Fbey*(F4F&F5F6F'F/Fj_u*(F4F&F%F&F'F/Fbim*,F-F6FAF&F%F&F'F+F(F&F_`v*,F-F6FAF&F5
F6F(F6F'F6Fj]v*,F-F&F^rF&F5F6F'F+F(F&F`]l*,F-F&F^rF&F5F6F(F6F'F6F]fp*,F-F6FAF&F
5F6F'F+F(F&Fh]v*,F-F&F^rF&F%F&F'F+F(F&Fbr*(F-F/F5F6F'F.#FecxF\t*(F-F/F%F&F'F.#F
cfmF_q*(FAF6F%F&F'F.F]ibl*(FAF6F5F6F'F.F[^bl*(F4F&F5F6F'F.F]fu*(F4F&F%F&F'F.Fce
m**F4F&F5F6F(F6F'F+Fcfm**FAF6F5F6F(F6F'F+F]]\l**F-F/F5F6F(F6F'F+#FcfmF2**F-F6FA
F&F5F6F'F.F[^bl**FAF6F5F6F'F/F(F&Fdan**F-F&F^rF&F%F&F'F.Fcem**F-F/F%F&F'F/F(F&F
c^hl**FAF6F%F&F'F/F(F&F]\\l**F-F6FAF&F%F&F'F.F]ibl**F4F&F5F6F'F/F(F&F\w**F-F&F^
rF&F5F6F'F.F]fu**F-F/F5F6F'F/F(F&#F]wF?**F4F&F%F&F'F/F(F&Fg`o*,F-F6FAF&F%F&F'F/
F(F&F]\\l*,F-F6FAF&F5F6F(F6F'F+F]]\l*,F-F&F^rF&F5F6F'F/F(F&F\w*,F-F&F^rF&F5F6F(
F6F'F+Fcfm*,F-F6FAF&F5F6F'F/F(F&Fdan*,F-F&F^rF&F%F&F'F/F(F&Fg`o*(F-F/F5F6F'FIF_
gl*(F-F/F%F&F'FIF\`r*(FAF6F%F&F'FIFdal*(FAF6F5F6F'FIFd`r*(F4F&F5F6F'FIFdal*(F4F
&F%F&F'FIF&**F4F&F5F6F(F6F'F/Fdal**FAF6F5F6F(F6F'F/Fd`r**F-F/F5F6F(F6F'F/F_gl**
F-F6FAF&F5F6F'FIFd`r**FAF6F5F6F'F.F(F&Fdal**F-F&F^rF&F%F&F'FIF&**F-F/F%F&F'F.F(
F&F\`r**FAF6F%F&F'F.F(F&Fdal**F-F6FAF&F%F&F'FIFdal**F4F&F5F6F'F.F(F&F&**F-F&F^r
F&F5F6F'FIFdal**F-F/F5F6F'F.F(F&F\`r**F4F&F%F&F'F.F(F&F&*,F-F6FAF&F%F&F'F.F(F&F
dal*,F-F6FAF&F5F6F(F6F'F/Fd`r*,F-F&F^rF&F5F6F'F.F(F&F&*,F-F&F^rF&F5F6F(F6F'F/Fd
al*,F-F6FAF&F5F6F'F.F(F&Fdal*,F-F&F^rF&F%F&F'F.F(F&F&**F-F+F5F+F(F+F'F&#FagoFhp
*(F-F+F9F&F'F/Feggl*(F^rF&F9F&F'F/Fbim*(F-F+F5F+F'F/#F^^pFhp*(F^rF&F5F+F'F/Fejv
**F^rF&F5F+F(F+F'F&F`go**F-F+F9F&F'F+F(F&F[]hl**F^rF&F5F+F'F+F(F&F__l**F^rF&F5F
+F'F6F(F6Fdw**F-F&FAF&F5F+F'F/Fejv**F-F+F5F&F%F&F'F/#Fj]nFI**F-F+F5F+F'F6F(F6#F
ewFhz**F-F+F5F+F'F+F(F&#F`_lFhp**F^rF&F9F&F'F+F(F&Fbr**F-F&FAF&F9F&F'F/Fbim**F^
rF&F5F&F%F&F'F/Fj]n*,F^rF&F5F&F%F&F'F+F(F&Fh`u*,F-F&FAF&F5F+F'F6F(F6Fdw*,F-F&FA
F&F9F&F'F+F(F&Fbr*,F-F+F5F&F%F&F'F6F(F6#F^fpFI*,F-F+F5F&F%F&F'F+F(F&"#a*.F-F&FA
F&F5F&F%F&F'F6F(F6F^fp*,F^rF&F5F&F%F&F'F6F(F6F^fp*,F-F&FAF&F5F&F%F&F'F/Fj]n*.F-
F&FAF&F5F&F%F&F'F+F(F&Fh`u*,F-F&FAF&F5F+F(F+F'F&F`go*,F-F&FAF&F5F+F'F+F(F&F__l*
(F-F+F9F&F'F.F]]\l*(F^rF&F9F&F'F.Fcem*(F-F+F5F+F'F.#F`jvFhz*(F^rF&F5F+F'F.F[[w*
*F-F+F5F+F(F+F'F6F_ccl**F^rF&F5F+F(F+F'F6Fbho**F-F+F9F&F'F/F(F&Fa]hl**F^rF&F5F+
F'F/F(F&F`jm**F^rF&F5F+F'F+F(F6Fjjl**F-F&FAF&F5F+F'F.F[[w**F-F+F5F&F%F&F'F.Fi^d
l**F-F+F5F+F'F+F(F6#F[[mFhz**F-F+F5F+F'F/F(F&#F`jmFI**F^rF&F9F&F'F/F(F&Fg`o**F-
F&FAF&F9F&F'F.Fcem**F^rF&F5F&F%F&F'F.F`fo*,F^rF&F5F&F%F&F'F/F(F&F]w*,F-F&FAF&F5
F+F'F+F(F6Fjjl*,F-F&FAF&F9F&F'F/F(F&Fg`o*,F-F+F5F&F%F&F'F+F(F6#FcfmF+*,F-F+F5F&
F%F&F'F/F(F&#F]wFI*.F-F&FAF&F5F&F%F&F'F+F(F6Fhiv*,F^rF&F5F&F%F&F'F+F(F6Fhiv*,F-
F&FAF&F5F&F%F&F'F.F`fo*.F-F&FAF&F5F&F%F&F'F/F(F&F]w*,F-F&FAF&F5F+F(F+F'F6Fbho*,
F-F&FAF&F5F+F'F/F(F&F`jm*(F-F+F9F&F'FIFagl*(F^rF&F9F&F'FIF&*(F-F+F5F+F'FIFb_p*(
F^rF&F5F+F'FIFagl**F-F+F5F+F(F+F'F+Fb_p**F^rF&F5F+F(F+F'F+Fagl**F-F+F9F&F'F.F(F
&Fagl**F^rF&F5F+F'F.F(F&Fdal**F^rF&F5F+F'F/F(F6Fdal**F-F&FAF&F5F+F'FIFagl**F-F+
F5F&F%F&F'FIFagl**F-F+F5F+F'F/F(F6Fcf]l**F-F+F5F+F'F.F(F&Fcf]l**F^rF&F9F&F'F.F(
F&F&**F-F&FAF&F9F&F'FIF&**F^rF&F5F&F%F&F'FIF&*,F^rF&F5F&F%F&F'F.F(F&F6*,F-F&FAF
&F5F+F'F/F(F6Fdal*,F-F&FAF&F9F&F'F.F(F&F&*,F-F+F5F&F%F&F'F/F(F6Fagl*,F-F+F5F&F%
F&F'F.F(F&#F&F+*.F-F&FAF&F5F&F%F&F'F/F(F6F&*,F^rF&F5F&F%F&F'F/F(F6F&*,F-F&FAF&F
5F&F%F&F'FIF&*.F-F&FAF&F5F&F%F&F'F.F(F&F6*,F-F&FAF&F5F+F(F+F'F+Fagl*,F-F&FAF&F5
F+F'F.F(F&Fdal6"

